Rounding of the localization transition in model porous media

The generic mechanisms of anomalous transport in porous media are investigated by computer simulations of two-dimensional model systems. In order to bridge the gap between the strongly idealized Lorentz model and realistic models of porous media, two models of increasing complexity are considered: a cherry-pit model with hard-core correlations as well as a soft-potential model. An ideal gas of tracer particles inserted into these structures is found to exhibit anomalous transport which extends up to several decades in time. Also, the self-diffusion of the tracers becomes suppressed upon increasing the density of the systems. These phenomena are attributed to an underlying percolation transition. In the soft potential model the transition is rounded, since each tracer encounters its own critical density according to its energy. Therefore, the rounding of the transition is a generic occurrence in realistic, soft systems.

==> figures/LM_compare_asymptote.py <==
 'fcs/msd-dwcorr3.dat',
 'home/fluids/hoefling/fluids/msd-0.359.br_0.1_blocks7.viele.dat', # Brownian
 'home/fluids/hoefling/fluids/msd-a-0.1.bm.0.359.dat', # Brownian

 /home/schnyder/Dropbox/Documents/paper-FromLorentzToIdealGas/lorentz2confinedidealgas/data/data-LM/lorentz_msd_2d_ballistic/fcs/kalle/paper/Daten/crit-ultralong-allcluster-3000.txt
/home/schnyder/Dropbox/Documents/paper-FromLorentzToIdealGas/lorentz2confinedidealgas/data/data-LM/lorentz_msd_2d_ballistic/fcs/kalle/paper/Daten/crit-ultralong-infcluster-3000.txt

==> figures/LM_diffusion_plot.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

from pylab import *
from simulationtools import *
from plottingtools import *
from matplotlib.ticker import MultipleLocator

rho_crit = 0.359
mu = 1.31

## Data from Felix Höflings simulation of a 2D, hard-disc LM
data = loadtxt('../data/data-LM/diffusion2d-new.dat', dtype=[('density', 'f'), ('D', 'f'), ('error', 'f')])
epsilon = data['density'] / rho_crit - 1
lambda_ = 1 / (2 * data['density']) # σ = 1

# Critical Asymptote
def critasymptote(rcrit, mu, rfit, Dfit, eps):
  A = Dfit/(abs(rfit-rcrit)/rcrit)**mu
  return A*abs(eps)**mu

## Höflings lower bound approximation
def calculate_softDiffusionConstant(rcrit, mu, rfit, Dfit, sigmas):
  ## x: effective hard-sphere diameter sigma_hs
  ## xcrit: critical hard-sphere diameter sigma^c_hs
  beta = 1
  epsilon = 0.1

  sigmacrit = (1.+rcrit)/2.
  sigmafit  = (1.+rfit)/2.
  xcrit = 2.378*(beta*epsilon)**(1./12.)*sigmacrit
  ## Fit a:= D/(1-sigmafit/sigmacrit)**mu at some point of the Lorentz line.
  a = Dfit/(1.- sigmafit/sigmacrit)**mu

  ## asymptotic result
  x = linspace(0.01,xcrit,500)
  D = a*(1. - x/xcrit)**mu

  res = []
  for sigma in sigmas:
    p = 96.*beta*epsilon * (2.*sigma)**12/x**13 *  exp(-8.*beta*epsilon * (2.*sigma/x)**12) * D
    res.append(trapz(p,x))

  return array(res)

## setup figure
standard_figure_formatting("paper")
rc("figure", figsize=(3.5, 2.8))

ax = axes([.15, .15, .8, .8])
inset = axes([.3, .6, .3, .3])

## plot diffusion constants
x = -epsilon[:-1]
y = data['D'][:-1] / lambda_[:-1] # v = 1
yerr = data['error'][:-1] / lambda_[:-1]
l, = ax.plot(x, y, 'o', label="1,000")
ax.errorbar(x, y, yerr=yerr , fmt=None, ecolor=l.get_color(), capthick=0.5)

x = data['density'][:-1]
y = y**(1./mu)
inset.plot(x, y, 'o', ms=3)

## at the end, a simulation with larger system size has been appended
x = -epsilon[-1]
y = data['D'][-1] / lambda_[-1] # v = 1
yerr = data['error'][-1] / lambda_[-1]
l, = ax.plot(x, y, 'o', color='w', ms=3, mew=1, mec=cc_nyc[1], label="20,000")
ax.errorbar(x, y, yerr=yerr , fmt=None, ecolor=cc_nyc[1], capthick=0.5)

x = data['density'][-1]
y = y**(1./mu)
inset.plot(x, y, 'o', color='w', ms=2.5, mew=.5, mec=cc_nyc[1])

## plot the asymptotes
x = logspace(-3, 0, num=2)
y = x**mu / 2.6 * (2 * rho_crit)
ax.loglog(x, y, 'k', lw=0.5, zorder=-1)

x = rho_crit * (1 - x) # n = n_c (1 + ε)
y = y**(1./mu)
inset.plot(x, y, 'k', lw=0.5, zorder=-1)

# adjust main panel
sca(ax)

text(0.95, .3, r"$D\sim (-\varepsilon)^{\mu}$", ha='right', transform=ax.transAxes)

xlabel(r"$-\varepsilon$")
ylabel(r"$D / \lambda v$")
l = legend(loc='lower right', title=r"$L/\sigma$", frameon=False)
l.get_title().set_size(8)

axis([1e-3, 1, 1e-4, 1])

# adjust inset
sca(inset)

xlabel(r"$n^*$")
ylabel(r"$(D/\lambda v)^{1/\mu}$")
axis([0.315,0.365, 0, 0.05])

for item in ([inset.title, inset.xaxis.label, inset.yaxis.label] +
             inset.get_xticklabels() + inset.get_yticklabels()):
    item.set_fontsize(7)

inset.xaxis.set_major_locator(MultipleLocator(0.02))
inset.xaxis.set_minor_locator(MultipleLocator(0.004))
inset.yaxis.set_major_locator(MultipleLocator(0.02))
inset.yaxis.set_minor_locator(MultipleLocator(0.01))

savefig("D_LM.pdf", bbox_inches='tight',pad_inches=0.02)


==> figures/LM_plots.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import sys, re
from pylab import *
from matplotlib.ticker import LogLocator, MultipleLocator
from analysis_helpers import read_msd_hoefling_withoutDtype, calc_gamma_from_msd_file
#from simulationtools import *
from plottingtools import standard_figure_formatting

def filter_indices(LM, L, endtime):
  return find((LM['msd'] < L**2/4.) & (LM['time'] < endtime))

rho_crit = 0.359
mu = 1.31
z = 3.036
df = 91./48

L = 20000

output = ["msd_LM.pdf", "gamma_LM.pdf", "df_LM.pdf", "legendre_LM.pdf", "ngp_LM.pdf"]

file_stem = '../data/data-LM/lorentz_msd_2d_ballistic/data/2D/'

files = [
    # (filename, cutoff)
    ('msd-0.01.ltt.dat',   1e10),
    ('msd-0.05.ltt.dat',    1e10),
    ('msd-0.10.ltt.dat',    1e10),
    ('msd-0.15.ltt.dat',    1e10),
    ('msd-0.20.ltt.dat',    1e10),
    ('msd-0.25.ltt.dat',    1e10),
    ('msd-0.30.ltt.dat',    1e10),
    ('msd-0.33.2.dat',      1e7),
    ('msd-0.35.dat',        3e8),
    ('msd-0.355_j17237x.dat', 3e9),
    ('msd-0.357_j17237x.dat', 3e9),
    ('msd-0.359_j15xxxx.dat', 3e9),
    ('msd-0.361_j17237x.dat', 3e9),
    ('msd-0.365_j17237x.dat', 3e9),
    ('msd-0.37.1.dat',      3e6),
    ('msd-0.38.1.dat',      3e6),
    ('msd-0.39.1.dat',      1e6),
    ('msd-0.40.1.dat',      1e6),
    ('msd-0.45.ltt.dat',    1e6),
    ('msd-0.50.ltt.dat',    1e5),
    ('msd-0.70.ltt.dat',    1e4),
]

standard_figure_formatting("paper")
rc("figure", figsize=(3.5, 2.8))

for fn in output:
    figure(fn)
    axes((.15, .15, .8, .8))

for f, cutoff in files:
    n = re.match("msd-(0.\d+)", f).groups()[0]
    tau = 1 / (2 * float(n)) # σ = 1, v = 1
    lambda_ = tau

    # figure 1a: mean-square displacement
    MSD = read_msd_hoefling_withoutDtype(file_stem + f)

    ind = filter_indices(MSD, L, cutoff)
    x = MSD['time'][ind] / tau
    y = MSD['msd'][ind] / lambda_**2

    figure(output[0])
    l, = loglog(x, y, label = n)
    c = l.get_color()

    # figure 1b: local exponent
    gamma = calc_gamma_from_msd_file(file_stem + f)
    ind = find(gamma['time'] <= cutoff)
    x = gamma['time'][ind] / tau
    y = gamma['gamma'][ind]

    figure(output[1])
    semilogx(x, y, color=c, label = n)

    # local exponent of mean-quartic displacement
    if 'gamma2' in gamma.dtype.names:
        g2 = gamma['gamma2'][ind]
        y = 2 / (g2 / y - 1)

        figure(output[2])
        semilogx(x, y, color=c, label=n)

    # Legendre transform
    #
    # A(t) = [MSD(t) / λ²] / [(t / τ)^γ(t)]
    x = gamma['gamma'][ind]
    y = (gamma['msd'][ind] / lambda_**2) / pow(gamma['time'][ind] / tau, x)

    figure(output[3])
    semilogy(x, y, label = n)

    # non-Gaussian parameter
    if 'ngp' in MSD.dtype.names:
        ind = filter_indices(MSD, L, cutoff)
        x = MSD['time'][ind] / tau
        y = MSD['ngp'][ind]
        yerr = MSD['ngp_err'][ind]

        figure(output[4])
        semilogx(x, y, color=c, label = n)
        errorbar(x[::10], y[::10], yerr[::10], color=c, label = n)

# adjust MSD plot
figure(output[0])

# Critical asymptote of anomalous diffusion
x = array([3e6,2e10])
plot(x,x**(2/z),'w', lw = 1)
plot(x,x**(2/z),'k', lw = .5)

xlabel(r"$t/\tau$")
ylabel(r"$\delta r^2(t) / \lambda^2$")
# legend(loc = 'upper left', title = '$n^*$', frameon=False, ncol = 1)

axis([1e-1, 1e10, 1e-1, 1e7])
loglog(subsx=[10.], subsy=[10.]) # minor ticks
gca().xaxis.set_major_locator(LogLocator(base=100))
gca().yaxis.set_major_locator(LogLocator(base=100))

# adjust gamma plot
figure(output[1])

# critical exponent
axhline(y=2/z, xmin=0, xmax=1, color='k', lw=0.25)
text(0.5, 0.69, r"$2/z$", ha='center')

xlabel(r"$t/\tau$")
ylabel(r"$\gamma(t) = \mathrm{d} \log\bigl(\delta r^2(t)\bigr) / \mathrm{d} \log(t)$")
legend(loc = 'upper right', title = r"$n^*$", frameon=False, ncol = 3)

axis([1e-1, 1e10, 0, 2])
semilogx(subsx=[10.]) # minor ticks
gca().xaxis.set_major_locator(LogLocator(base=100))

# adjust fractal dimension plot
figure(output[2])
axhline(y=df, xmin=0, xmax=1, color='k', lw=0.25)
axhline(y=2, xmin=0, xmax=1, color='k', lw=0.25)

xlabel(r"$t/\tau$")
ylabel(r"$d_\mathrm{f}(t) = 2 / [\gamma_2(t) / \gamma(t) - 1]$")

axis([1e-1, 1e8, 0, 2.5])
semilogx(subsx=[10.]) # minor ticks
gca().xaxis.set_major_locator(LogLocator(base=100))

# adjust Legendre plot
figure(output[3])

# critical index
axvline(x=1, ymin=0, ymax=1, color='k', lw=0.25)
axvline(x=2/z, ymin=0, ymax=1, color='k', lw=0.25)
text(2/z, 1e-2, r"$2/z$", ha='center', va='top')

xlabel(r"$\gamma(t)$")
ylabel(r"$A(t)$")

axis([0, 2, 1e-2, 1e2])
gca().xaxis.set_minor_locator(MultipleLocator(.1))
gca().yaxis.set_major_locator(LogLocator(base=10))

# adjust NGP plot
figure(output[4])

axhline(y=0, color='k', lw=0.25)

xlabel(r"$t/\tau$")
ylabel(r"$\alpha_2(t)$")

axis([1e-1, 1e10, -.5, 3])
semilogx(subsx=[10.]) # minor ticks
gca().xaxis.set_major_locator(LogLocator(base=100))

# output figures
for fn in output:
    figure(fn)
    # save figure without adjusting the bounding box to ensure equal width of
    # the axes for all figures
    savefig(fn)
#    savefig(fn, bbox_inches='tight', pad_inches=0.02)



==> figures/WCA_diffusion.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-


import sys
from numpy import *
from pylab import *
from simulationtools import *
from plottingtools import *
from matplotlib.ticker import AutoMinorLocator


def numberToKeyString(number, precision = 3):
  return '{0}'.format(round(number, precision))


## Results read of by Juergen Horbach from the data by eyeballing.
folder = "/home/schnyder/simAnalysis/analysis_dim2/"
data_JH = loadtxt(folder + 'results_JH/d.dat')

data_ir_fs = loadtxt(folder + 'results/D/D_nisp_ir_fs', dtype=[('l', 'f'), ('sigmabb', 'f'), ('D', 'f')])
data_ir = loadtxt(folder + 'results/D/D_nisp_ir', dtype=[('l', 'f'), ('sigmabb', 'f'), ('D', 'f')])
data_es_fs = loadtxt(folder + 'results/D/D_nisp_es_fs', dtype=[('l', 'f'), ('sigmabb', 'f'), ('D', 'f')])
data_es = loadtxt(folder + 'results/D/D_nisp_es', dtype=[('l', 'f'), ('sigmabb', 'f'), ('D', 'f')])

bounds_ir = loadtxt(folder + 'results/D/D_nisp_ir_bounds', dtype=[('l', 'f'), ('sigmabb', 'f'), ('lowerD', 'f'), ('upperD', 'f')])
bounds_es = loadtxt(folder + 'results/D/D_nisp_es_bounds', dtype=[('l', 'f'), ('sigmabb', 'f'), ('lowerD', 'f'), ('upperD', 'f')])


## RESCALING with LJ units

vths_ir = { "0.1"  :  1.41357988/sqrt(2.),
            "0.2"  :  1.41069056/sqrt(2.),
            "0.25" :  1.41346523/sqrt(2.),
            "0.3"  :  1.41307376/sqrt(2.),
            "0.35" :  1.41335356/sqrt(2.),
            "0.38" :  1.41360084/sqrt(2.),
            "0.4"  :  1.41441441/sqrt(2.),
            "0.42" :  1.41490156/sqrt(2.),
            "0.43" :  1.41446684/sqrt(2.),
            "0.435":  1.41486714/sqrt(2.),
            "0.44" :  1.41438234/sqrt(2.),
            "0.45" :  1.41503259/sqrt(2.),
            "0.48" :  1.41679649/sqrt(2.),
            "0.5"  :  1.42263452/sqrt(2.),
            "0.55" :  1.42164966/sqrt(2.),
            "0.6"  :  1.43375642/sqrt(2.),
            "0.7"  :  1.46270162/sqrt(2.),
            "0.9"  :  1.68644169/sqrt(2.)}

#data_ir_fs['D'] =  data_ir_fs['D']/((1.+data_ir_fs['sigmabb'])*1.5/2.)
for line in data_ir_fs:
  line['D'] = line['D']/((1. + line['sigmabb'])*1.5/2.*vths_ir[numberToKeyString(line['sigmabb'])])
for line in data_ir:
  line['D'] = line['D']/((1. + line['sigmabb'])*1.5/2.*vths_ir[numberToKeyString(line['sigmabb'])])


vths_es = { '0.2'  : 1.4112227/sqrt(2.) ,
            '0.3'  : 1.41398581/sqrt(2.),
            '0.4'  : 1.41474561/sqrt(2.),
            '0.45' : 1.41467739/sqrt(2.),
            '0.5'  : 1.41503378/sqrt(2.),
            '0.55' : 1.37840418/sqrt(2.),
            '0.6'  : 1.4150132/sqrt(2.) ,
            '0.7'  : 1.41451228/sqrt(2.),
            '0.8'  : 1.41723363/sqrt(2.),
            '0.9'  : 1.41979363/sqrt(2.)}


for line in data_es_fs:
  line['D'] = line['D']/((1. + line['sigmabb'])*1.5/2.*vths_es[numberToKeyString(line['sigmabb'])])
for line in data_es:
  line['D'] = line['D']/((1. + line['sigmabb'])*1.5/2.*vths_es[numberToKeyString(line['sigmabb'])])





Tm = 1
rcrit = 0.43
mu = 1.309

# Critical Asymptote
def critasymptote(rcrit, mu, rfit, Dfit, eps):
  A = Dfit/(abs(rfit-rcrit)/rcrit)**mu
  return A*abs(eps)**mu

## Hoeflings lower bound approximation
def calculate_softDiffusionConstant(rcrit, mu, rfit, Dfit, sigmas):
  ## x: effective hard-sphere diameter sigma_hs
  ## xcrit: critical hard-sphere diameter sigma^c_hs
  beta = 1
  epsilon = 0.1

  sigmacrit = (1.+rcrit)/2.
  sigmafit  = (1.+rfit)/2.
  xcrit = 2.378*(beta*epsilon)**(1./12.)*sigmacrit
  ## Fit a:= D/(1-sigmafit/sigmacrit)**mu at some point of the Lorentz line.
  a = Dfit/(1.- sigmafit/sigmacrit)**mu

  ## asymptotic result
  x = linspace(0.01,xcrit,500)
  D = a*(1. - x/xcrit)**mu

  res = []
  for sigma in sigmas:
    p = 96.*beta*epsilon * (2.*sigma)**12/x**13 *  exp(-8.*beta*epsilon * (2.*sigma/x)**12) * D
    res.append(trapz(p,x))

  return array(res)


def effectiveDensity(sigma):
  n = 1000/60.**2
  return n*((1. + sigma)*1.5/2.)**2.






## Diffusion constants
f2 = figure(102)
standard_figure_formatting("paper")

colors = [cc_nyc[4], cc_nyc[0]]

semilogy(effectiveDensity(data_ir['sigmabb']), data_ir['D'],'.-',color = colors[0])
hold(True)

semilogy(effectiveDensity(data_es['sigmabb']), data_es['D'],'x-',
          markersize = 3, markeredgewidth = 1.5, color = colors[1])


# Plot bounds
plot(effectiveDensity(bounds_ir['sigmabb'])*array([1,1]), [ bounds_ir['lowerD'], bounds_ir['upperD']], color = colors[0], lw = 2)
x = (effectiveDensity(data_ir['sigmabb'][-1]), effectiveDensity(bounds_ir['sigmabb']))
y1 = (data_ir['D'][-1], bounds_ir['lowerD'])
y2 = (data_ir['D'][-1], bounds_ir['upperD'])
fill_between(x, y1, y2, color='0.8')

for (sigma, lower, upper) in zip(bounds_es['sigmabb'], bounds_es['lowerD'], bounds_es['upperD']):
  plot(effectiveDensity(sigma*array([1,1])), [lower, upper],color = colors[1], lw = 2)
x = concatenate((effectiveDensity(data_es['sigmabb']), effectiveDensity(bounds_es['sigmabb'])))
y1 = concatenate((data_es['D'], bounds_es['lowerD']))
y2 = concatenate((data_es['D'], bounds_es['upperD']))
fill_between(x, y1, y2, color='0.8')


## Labels
text(0.33, 0.013*sqrt(2.),'\\textit{Canonical ensemble}', horizontalalignment = 'left', verticalalignment = 'center')
plot([0.308,0.327], [0.013*sqrt(2.), 0.013*sqrt(2.)],'k',lw=0.25)
text(0.25,0.022*sqrt(2.),'\\textit{Single energy}', horizontalalignment = 'right', verticalalignment = 'center')
plot([0.252,0.284], [0.022*sqrt(2.),0.022*sqrt(2.)],'k',lw=0.25)

# Critical Asymptote: single Energy
ncrit = effectiveDensity(rcrit)
eps = -logspace(-0.35,-3,100)
plot(ncrit*(1+eps),critasymptote(ncrit, mu, 0.30624998, 0.00669616, eps)*sqrt(2.),'k', linewidth=0.25)
text(0.325, 2e-4*sqrt(2.), '$\sim(-\\varepsilon)^{\mu}$')

hold(False)
xlabel('Reduced density $n_\mathrm{WCA}^*$')
ylabel('Diffusion coefficient $D/\sigma_\\text{WCA}v_\\text{th}$')
#legend(loc = 'upper right',frameon=False)

axis([0.15, 0.42, 2e-5, 3e-1])
gca().get_xaxis().set_minor_locator(MultipleLocator(0.01))



## Create inset for the rectification plot
a = axes([0.25, 0.29, .35, .39])

a.plot(effectiveDensity(data_ir['sigmabb']), data_ir['D']**(1./mu),'.-',color=cc_nyc[4])
a.hold(True)

a.plot(effectiveDensity(data_es['sigmabb']), data_es['D']**(1./mu),'x-',
          markersize = 3, markeredgewidth = 1.5,
          color=cc_nyc[0])

## Plot bounds
a.plot(effectiveDensity(bounds_ir['sigmabb'])*array([1,1]), [ bounds_ir['lowerD']**(1./mu), bounds_ir['upperD']**(1./mu)], color=cc_nyc[4], lw = 2)
x = (effectiveDensity(data_ir['sigmabb'][-1]), effectiveDensity(bounds_ir['sigmabb']))
y1 = (data_ir['D'][-1]**(1./mu), bounds_ir['lowerD']**(1./mu))
y2 = (data_ir['D'][-1]**(1./mu), bounds_ir['upperD']**(1./mu))
fill_between(x, y1, y2, color='0.9')

for (sigma, lower, upper) in zip(bounds_es['sigmabb'], bounds_es['lowerD'], bounds_es['upperD']):
  a.plot(effectiveDensity(sigma*array([1,1])), [lower**(1./mu), upper**(1./mu)],'x-',
          markersize = 3, markeredgewidth = 1.5,
           color=cc_nyc[0], )
x = concatenate((effectiveDensity(data_es['sigmabb']), effectiveDensity(bounds_es['sigmabb'])))
y1 = concatenate((data_es['D']**(1./mu), bounds_es['lowerD']**(1./mu)))
y2 = concatenate((data_es['D']**(1./mu), bounds_es['upperD']**(1./mu)))
fill_between(x, y1, y2, color='0.8')


# Critical Asymptote: single Energy
eps = -array(10**linspace(0,-3,100))
a.plot(ncrit*(1+eps), (critasymptote(ncrit, mu, 0.30624998, 0.00669616, eps)*sqrt(2.))**(1./mu),'k', linewidth=0.25)
# a.plot(ncrit*(1+eps), critasymptote(ncrit, mu, 0.26406249, 0.0587, eps)**(1./mu),'k', linewidth=0.25)


a.hold(False)
a.set_xlabel('$n_\mathrm{WCA}^*$')
a.set_ylabel('$D^{1/\mu}$')
a.axis([0.25, 0.41, 0, 0.15])
#a.axis([0.08, 0.63, 0, 0.35])
a.xaxis.set_label_coords(0.5, -0.07)
a.yaxis.set_label_coords(-0.1, 0.5)
a.set_xticks([0.25, .4])
# a.get_xaxis().set_major_locator(MultipleLocator(0.1))
a.get_xaxis().set_minor_locator(MultipleLocator(0.05))
# a.get_yaxis().set_major_locator(MultipleLocator(0.1))
a.set_yticks([0.,.15])
a.get_yaxis().set_minor_locator(MultipleLocator(0.05))
# a.yaxis.set_minor_locator(AutoMinorLocator(4))

f2.set_figheight(2.3)
f2.set_figwidth(3.45)
f2.tight_layout()
figstring = remove_decimal_point("diffusion_es_paper")
savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)


clf()





==> figures/WCA_diffusion_extrapolationSchematic.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-


import sys
from numpy import *
from pylab import *
from simulationtools import *
from plottingtools import *

f1 = figure(4210947)
standard_figure_formatting("paper")

x = linspace(0,2.5)
plot(x,0.75*x, 'k:', lw = 0.25)
hold(True)
x = linspace(0,2.3)

text(.4, 1.02, '\\textit{fit}', verticalalignment = 'center')
plot([0.45,0.45], [0.49, .95], 'k', lw = 0.25)
plot(x,0.2 + 0.65*x, alpha = 0.6)

text(0.2, 1.4, '\\textit{true scaling}')
plot([0.25,0.25], [0.52, 1.35], 'k', lw = 0.25)
plot(x, (1 + 0.5*x + x**2.)/(2 + x), alpha = 0.6)


x = linspace(0.7,2.3, 6)
y = ((1 + 0.5*x + x**2.)/(2 + x)) + 0.2*(rand(len(x))-0.5)
plot(x, y, 'k.')

gca().get_xaxis().set_major_locator(MultipleLocator(10))
gca().get_xaxis().set_minor_locator(MultipleLocator(0.5))
gca().get_yaxis().set_major_locator(MultipleLocator(10))
gca().get_yaxis().set_minor_locator(MultipleLocator(0.5))

xlabel('$L^{-\mu/\\nu}$ (a.u.)')
ylabel('$D$')

text(1.1, 0.2, '\\textit{lower bound}', horizontalalignment = 'left', verticalalignment = 'center')
text(1.1, y[0], '\\textit{upper bound}', horizontalalignment = 'left', verticalalignment = 'center')
plot([-0.025, 1.05], [0.2, 0.2], 'k', lw = 0.25, clip_on=False,)
plot([x[0], 1.05], [y[0], y[0]], 'k', lw = 0.25, clip_on=False,)

hold(False)

text(-.13, 0.905, '\\textbf{a}',
    fontsize = 10,
    transform = gca().transAxes)

axis((0,max(x)*1.1, 0, max(y)*1.05))
gca().xaxis.set_label_coords(0.5, -0.07)
gca().yaxis.set_label_coords(-0.1, 0.5)

f1.set_figheight(1.79)
f1.set_figwidth(1.5)
f1.tight_layout()
figstring = remove_decimal_point("diffusion_extrapolationSchematic")
savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)



==> figures/WCA_effectiveRadius.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-


import sys
from numpy import *
from pylab import *
from simulationtools import *
from plottingtools import *
from matplotlib.colors import colorConverter
import matplotlib.patheffects as PathEffects

standard_figure_formatting("paper")

f = figure(4210947)
gs = GridSpec(1, 2, width_ratios=[1,1.1])
axs = []
axs.append(subplot(gs[0,0]))
axs.append(subplot(gs[0,1], aspect='equal'))
#axs.append(subplot(gs[0,2], xlim=(0, L), ylim=(0, L), aspect='equal'))
f.subplots_adjust(hspace=0)




x = linspace(0,2.5)
axs[0].plot(x,0.75*x, 'k:', lw = 0.25)
axs[0].hold(True)
x = linspace(0,2.3)

axs[0].text(.4, 1.02, '\\textit{fit}', verticalalignment = 'center')
axs[0].plot([0.45,0.45], [0.49, .95], 'k', lw = 0.25)
axs[0].plot(x,0.2 + 0.65*x, alpha = 0.6)

axs[0].text(0.2, 1.4, '\\textit{true scaling}')
axs[0].plot([0.25,0.25], [0.52, 1.35], 'k', lw = 0.25)
axs[0].plot(x, (1 + 0.5*x + x**2.)/(2 + x), alpha = 0.6)


x = linspace(0.7,2.3, 6)
y = ((1 + 0.5*x + x**2.)/(2 + x)) + 0.2*(rand(len(x))-0.5)
axs[0].plot(x, y, 'k.')

axs[0].get_xaxis().set_major_locator(MultipleLocator(10))
axs[0].get_xaxis().set_minor_locator(MultipleLocator(0.5))
axs[0].get_yaxis().set_major_locator(MultipleLocator(10))
axs[0].get_yaxis().set_minor_locator(MultipleLocator(0.5))

axs[0].set_xlabel('$L^{-\mu/\\nu}$ (a.u.)')
axs[0].set_ylabel('$D$')

axs[0].text(1.1, 0.2, '\\textit{lower bound}', horizontalalignment = 'left', verticalalignment = 'center')
axs[0].text(1.1, y[0], '\\textit{upper bound}', horizontalalignment = 'left', verticalalignment = 'center')
axs[0].plot([-0.025, 1.05], [0.2, 0.2], 'k', lw = 0.25, clip_on=False,)
axs[0].plot([x[0], 1.05], [y[0], y[0]], 'k', lw = 0.25, clip_on=False,)

axs[0].hold(False)

axs[0].axis((0,max(x)*1.1, 0, max(y)*1.05))
axs[0].xaxis.set_label_coords(0.5, -0.07)
axs[0].yaxis.set_label_coords(-0.1, 0.5)




## Illustration of a channel

x= linspace(0.1,3.5,501)
y = array([0.000001,3.5])

beta = 1.
epsilon = 0.1
sigma = 0.715
n = 1000./40**2


def potential(x,y):
  rsquared = x**2. + y**2.
  res = 0
  if sqrt(rsquared) < 1.1224:
    r6 =  rsquared**(-3.)
    res = r6 * (r6 - 1) + 0.25
  return res
 


X = linspace(-2, 2, 400)
Y = linspace(-1.1, 1.1, 220)
obstacles = [[-0.9,0], [0.9,0]]

pot = zeros([len(X), len(Y)])
for i, x in enumerate(X):
  for j, y in enumerate(Y):
    for o in obstacles:
      pot[i,j] += potential(o[0]-x, o[1]-y)
pot = pot.transpose()
X, Y = meshgrid(X, Y)      


# generate the colors for your colormap
white = colorConverter.to_rgba('white')
darkgray = colorConverter.to_rgba('0.7')
cm = matplotlib.colors.LinearSegmentedColormap.from_list('my_cmap',[white,darkgray],2000)



## Potential as colorplot
axs[1].imshow(pot**(0.2), cmap=cm, vmin = 0, vmax = 3, extent=(-2,2,-1.1,1.1),
interpolation='bicubic')

## Plot in hard-sphere approximation
an = linspace(0,2*pi,100)
axs[1].plot( obstacles[1][0]*cos(an)+ obstacles[0][0], obstacles[1][0]*sin(an) + obstacles[0][1],
      color = cc_nyc[1], zorder = 0.7)
axs[1].hold(True)
axs[1].plot( obstacles[1][0]*cos(an)+ obstacles[1][0], obstacles[1][0]*sin(an) + obstacles[1][1],
      color = cc_nyc[1], zorder = 0.8)

## Actual effective outline of obstacles
V = [1.3434]
axs[1].contour(X, Y, log(pot), V, colors = 'k', zorder = 1)
## Centers of obstacles
axs[1].plot(obstacles[0][0], obstacles[0][1],'k.')
axs[1].plot(obstacles[1][0], obstacles[1][1],'k.')

## Annotation
axs[1].text(-0.6, -0.4, '\\textit{WCA potential}', horizontalalignment = 'center')
axs[1].plot([-0.78, -0.78], [-0.45, -0.85], 'k', linewidth = 0.25)

axs[1].text(-0.1, -0.9, '\\textit{eff. hard disks}', #color = cc_nyc[1],
     ha = 'center', va = 'center')
# plot([-0.8, -0.5], [-0.9, -0.9], 'k', linewidth = 0.25)
axs[1].plot([-0.1, -0.1], [-0.43, -0.82], 'k', linewidth = 0.25)


axs[1].text(-0.5, 0.05, '$\sigma_\mathrm{eff}$', ha = 'center')
axs[1].plot([obstacles[0][0], 0.], [0., 0.], 'k', linewidth = 0.25)



axs[0].text(-.13, 0.9, '\\textbf{a}',
    fontsize = 10,
    transform = axs[0].transAxes)
#labeltext =
axs[1].text(.04, 0.9, '\\textbf{b}',
    fontsize = 10,
    # path_effects=[PathEffects.withStroke(linewidth=1., foreground="w")],
    transform = axs[1].transAxes)
# labeltext.set_path_effects([PathEffects.Stroke(linewidth=3, foreground='white'), PathEffects.Normal()])
                           
axs[1].axis([-1,1,-1,0.8])
axs[1].get_xaxis().set_visible(False)
axs[1].get_yaxis().set_visible(False)


f.set_figheight(1.8)
f.set_figwidth(3.4)
f.tight_layout()
f.subplots_adjust(wspace=0.05) # move plots together


savefig("hardSphereDiameter.pdf", bbox_inches='tight',pad_inches=0)

clf()

==> figures/WCA_energydistribution.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-


import sys
from numpy import *
from pylab import *
from simulationtools import *
from plottingtools import *
#from mpl_toolkits.mplot3d import Axes3D

close()


## Estimated critical diameter and hard-sphere density (sigma_hs^2)
sigma_c = 0.407
density_c = 1.66

## critical exponents of the Lorentz model in 2d
nu = 4./3.
beta = 5./36.
mu = 1.31
z = 3.036

filestem_nisp = "../../../../simAnalysis/results/dim2/flp_nisp/"
# filestem_nisp = "/home/schnyder/simAnalysis/results/dim2/flp_nisp/"

energies_es = []
probabilities_es = []
files_es = [
  #"17105-17204_l40_rbb0.2_es", # doesn't have histogram
  '11358-11457_l40_rbb0.3_es',
  '26500-26599_l80_ns500_rbb0.4_es',
  #'28600-28699_l56.57_ns500_rbb0.45_es',
  '27200-27299_l80_ns500_rbb0.45_es',
  #'26200-26299_l80_ns500_rbb0.5_es',
  '37800-37899_l80_nb2400_rbb0.5_es',
  '26600-26699_l80_ns500_rbb0.6_es',
  "38500-38599_l160_ns100_rbb0.65_es",
  #'12958-13057_l40_rbb0.7_es', # doesn't have histogram
  #'28900-28999_l28.28_ns500_rbb0.8_es',
  "37600-37699_l80_nb200_rbb0.8_es",
  '29000-29099_l28.28_ns500_rbb0.9_es',
]
sigmas_es = array([ 0.3, 0.4, 0.45, 0.5, 0.6, 0.65, 0.8, 0.9,])
n = 1000./60**2
r = 1.5 # rescaling factor instead of rescaling the box from 60 to 40
nreduced_es = n * (1. + sigmas_es)**2*r**2/4
Nfs_es = array([1000., 500., 500., 2400.,
                500., 100., 200., 500.])

# Temperatures in kb for rbbs_es = array([0.3, 0.4, 0.45, 0.5, 0.6, 0.65,0.8, 0.9])
# Temperature at 0.65 is a dummy.
Ts = array([0.99502393,  0.99838873,  1.00028406,  1.00035822,
        1.01194449, -10000,  1.06974801,  1.42204279])

  ## Energy histograms
for f_hist, Nf, T in zip(files_es, Nfs_es, Ts):
  tmp = loadtxt(filestem_nisp + f_hist + "/quantities-av/energy_histogram-av")
  e = tmp[:,0]
  energies_es.append(e)
  prob = tmp[:,1]
  prob = prob/(e[1]-e[0])/Nf
  #prob = prob/sum(prob*(e[1]-e[0]))
  probabilities_es.append(prob)
  print f_hist, (1 - sum(prob)*0.1)*100.


labelpositions = [[0.2, 0.7259 ],
                  [0.2, 0.6904],
                  [0.2, 0.6896],
                  [0.3, 0.61],
                  [0.3, 0.6464],
                  [0.2, 0.663],
                  [0.3, 0.614],
                  [0.2, 0.7656],
                  ]
                  
## Plot energy probability distribution of ES case FOR PAPER
f = figure(4)
standard_figure_formatting("paper")
ax2 = gca()
ax2.set_color_cycle([cc_nyc[0], cc_nyc[2], cc_nyc[6], cc_nyc[1], cc_nyc[7]])


x = linspace(0.1,8.7)
# ax2.plot(x,1.3*exp(-x),'k', linewidth=0.5)
#for (e,prob, sigma) in zip(energies_es,probabilities_es, sigmas_es):
for (e,prob, nreduced, sigma, T, labelpos) in zip(energies_es, probabilities_es, nreduced_es, sigmas_es, Ts, labelpositions):
  if sigma in [0.3, 0.4, 0.5, 0.6, 0.9,]:
    ax2.plot(e/T,prob*T, label='$%g$' %nreduced)
    ax2.hold(True)
    ## Plot annotation
    #y = max(prob)
    #x = e[find(prob == max(prob))]
    #print 'labelposs', x, y
    x = labelpos[0]
    y = labelpos[1]
    #print labelpos
    text(1,y,'$%.2f$' %nreduced, verticalalignment = 'center', fontsize = 7)
    plot([x,0.95],[y,y], 'k', lw=.25)

text(0.5, 0.82, '$n_\mathrm{WCA}^*=$',  verticalalignment = 'center')
## annotate asymptote
# ax2.text(0.9,0.6,'$1.3 \\exp(-E)$')

ax2.hold(False)
ax2.set_xlabel("Particle energy $E/k_BT$")
ax2.set_ylabel("Energy distribution $p(E)$")
# ax2.legend(loc = 'lower left', title = '$n_\mathrm{WCA}^*=$', frameon=False)
ax2.axis([0, 8, 0, 0.88])

## Create inset for the semilog plot
ax1 = axes([0.53, 0.3, .37, .6])
ax1.set_color_cycle([cc_nyc[0], cc_nyc[1], cc_nyc[7]])

x = linspace(0.1,8.7)
ax1.plot(x,1.3*exp(-x),'k', linewidth=0.5)
ax1.hold(True)

for (e,prob, sigma, nreduced, T) in zip(energies_es,probabilities_es, sigmas_es, nreduced_es, Ts):
  if sigma in [0.3, 0.6, 0.9,]:
    ax1.semilogy(e/T, prob*T, label='$%.2f$' %nreduced)

## annotate asymptotes
ax1.text(6.5,3.2e-4,'$\sim \\exp(-E/k_BT)$', horizontalalignment='right', verticalalignment = 'center')
ax1.plot([6.7, 8.3], [3.2e-4, 3.2e-4], 'k', lw = 0.25)

ax1.hold(False)
ax1.set_xlabel("Particle energy $E/k_BT$")
ax1.set_ylabel("Energy distribution $p(E)$")


# # Reverse legend order in the inset
ax1.legend(loc = 'upper right')
handles, labels = ax1.get_legend_handles_labels()
ax1.legend(handles[::-1], labels[::-1], title = '$n_\mathrm{WCA}^*=$', frameon=False)

ax1.axis([0, 9.5, 1e-4, 2])

ax1.get_xaxis().set_minor_locator(MultipleLocator(1))

f.set_figheight(2.3)
f.set_figwidth(3.4)
#f.tight_layout()
figstring = remove_decimal_point("energy_histogram_es_paper")
#savefig(figstring+".pdf")
savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)
          
clf()
     
#
# ## Plot energy probability distribution of ES case FOR PAPER
# f = figure(4)
# standard_figure_formatting("paper")
# ax2 = gca()
# ax2.set_color_cycle([cc_nyc[0], cc_nyc[2], cc_nyc[6], cc_nyc[1], cc_nyc[7]])
#
#
# x = linspace(0.1,8.7)
# # ax2.plot(x,1.3*exp(-x),'k', linewidth=0.5)
# #for (e,prob, sigma) in zip(energies_es,probabilities_es, sigmas_es):
# for (e,prob, sigma, labelpos) in zip(energies_es,probabilities_es, sigmas_es, labelpositions):
#   if sigma in [0.3, 0.4, 0.5, 0.6, 0.9,]:
#     ax2.plot(e,prob, label='$%g$' %sigma)
#     ax2.hold(True)
#     ## Plot annotation
#     #y = max(prob)
#     #x = e[find(prob == max(prob))]
#     #print 'labelposs', x, y
#     x = labelpos[0]
#     y = labelpos[1]
#     #print labelpos
#     text(1,y,'$%g$' %sigma, verticalalignment = 'center', fontsize = 7)
#     plot([x,0.95],[y,y], 'k', lw=.25)
#
# text(0.5, 0.75, '$\sigma_\mathrm{F}=$',  verticalalignment = 'center')
# ## annotate asymptote
# # ax2.text(0.9,0.6,'$1.3 \\exp(-E)$')
#
# ax2.hold(False)
# ax2.set_xlabel("Particle energy $E/k_BT$")
# ax2.set_ylabel("Energy distribution $p(E)$")
# #ax2.legend(loc = 'lower left', title = '$\sigma_\mathrm{F}=$', frameon=False)
# ax2.axis([0,9,0,0.8])
#
# ## Create inset for the semilog plot
# ax1 = axes([0.53, 0.3, .37, .6])
# ax1.set_color_cycle([cc_nyc[0], cc_nyc[1], cc_nyc[7]])
#
# x = linspace(0.1,8.7)
# ax1.plot(x,1.3*exp(-x),'k', linewidth=0.5)
# ax1.hold(True)
# ax1.plot(x,0.7*exp(-0.7*x),'k', linewidth=0.5)
#
# for (e,prob, sigma) in zip(energies_es,probabilities_es, sigmas_es):
#   if sigma in [0.3, 0.6, 0.9,]:
#     ax1.semilogy(e,prob, label='$%g$' %sigma)
#
# ## plot average energies
# #ax1.plot((1.11,1.11), (1e-5,1), linewidth=1) ## sigma = 0.3
# #ax1.plot((1.2,1.2), (1e-5,1), linewidth=1) ## sigma = 0.6
# #ax1.plot((1.79,1.79), (1e-5,1), linewidth=1) ## sigma = 0.9
#
# ## annotate asymptotes
# ax1.text(6.5,3.2e-4,'$\sim \\exp(-\\beta E)$', horizontalalignment='right', verticalalignment = 'center')
# ax1.plot([6.7, 8.3], [3.2e-4, 3.2e-4], 'k', lw = 0.25)
# ax1.plot([6.7, 8.3], [3.2e-4, 2.15e-3], 'k', lw = 0.25)
#
#
# ax1.hold(False)
# ax1.set_xlabel("Particle energy $E/k_BT$")
# ax1.set_ylabel("Energy distribution $p(E)$")
#
#
# # Reverse legend order in the inset
# ax1.legend(loc = 'upper right')
# handles, labels = ax1.get_legend_handles_labels()
# ax1.legend(handles[::-1], labels[::-1], title = '$\sigma_\mathrm{F}=$', frameon=False)
#
# ax1.axis([0, 9.5, 1e-4, 2])
#
# ax1.get_xaxis().set_minor_locator(MultipleLocator(1))
#
# f.set_figheight(2.3)
# f.set_figwidth(3.4)
# #f.tight_layout()
# figstring = remove_decimal_point("energy_histogram_es_paper")
# #savefig(figstring+".pdf")
# savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)
#
# clf()


==> figures/WCA_msd.py <==
#!/usr/local/bin/python
# -*- coding: utf-8 -*-


import sys
from numpy import *
from pylab import *
from simulationtools import *
from plottingtools import *

close()


n = 1000./60.**2
r = 1.5 # rescaling factor instead of rescaling the box from 60 to 40

filestem_nisp = "/home/schnyder/simAnalysis/results/dim2/flp_nisp/"
ts_ir = []
msds_ir = []
dmsds_ir = []
files_ir = [
"18105-18204_l40_rbb0.1_ir/quantities-av/msd-av",
"16405-16504_l40_rbb0.2_ir/quantities-av/msd-av",
#"16905-17004_l40_rbb0.25_ir/quantities-av/msd-av",
#"17805-17904_ns500_l28.28_rbb0.3_ir/quantities-av/msd-av",
#"16205-16304_l40_rbb0.3_ir/quantities-av/msd-av",
"19105-19204_ns1000_l56.57_rbb0.3_ir/quantities-av/msd-av",
#"12858-12957_l40_rbb0.35_ir/quantities-av/msd-av",
#"24746-24845_l80_rbb0.35_ir/quantities-av/msd-av",
# "13158-13257_l40_rbb0.38_ir/quantities-av/msd-av",
#"26100-26199_l80_ns500_rbb0.38_ir/quantities-av/msd-av",
#"17305-17404_ns500_l28.28_rbb0.4_ir/quantities-av/msd-av",
#"../results/dim2/flp_nisp/11758-11857_l40_rbb0.4/quantities-av/msd-av",
# "17405-17504_ns1000_l56.57_rbb0.4_ir/quantities-av/msd-av",
"21349-21448_l80_ns500_rbb0.4_ir/quantities-av/msd-av",
# "28100-28199_l28.28_ns50_rbb0.42_ir/quantities-av/msd-av",
# "28000-28099_l80_ns50_rbb0.42_ir/quantities-av/msd-av",
#"28400-28499_l160_ns50_rbb0.42_ir/quantities-av/msd-av",
#"20749-20848_l56.57_ns500_rbb0.43_ir/quantities-av/msd-av",
#"22349-22448_l80_ns500_rbb0.43_ir/quantities-av/msd-av",
#"26000-26099_l160_ns100_rbb0.43_ir/quantities-av/msd-av",
"33600-33699_l160_ns50_rbb0.43_ir/quantities-av/msd-av",
#"25746-25845_l80_ns500_rbb0.435_ir/quantities-av/msd-av",
#"25446-25545_l80_rbb0.44_ns500_ir/quantities-av/msd-av",
#"15405-15504_n500_l28.28_rbb0.45_ir/quantities-av/msd-av",
#"13958-14057_l40_rbb0.45_ir/quantities-av/msd-av",
# "15205-15304_n1000_l56.57_rbb0.45_ir/quantities-av/msd-av",
#"21449-21548_l80_ns500_rbb0.45_ir/quantities-av/msd-av",
"33500-33599_l160_ns100_rbb0.45_ir/quantities-av/msd-av",
#"12358-12457_l40_rbb0.48_ir/quantities-av/msd-av",
#"18005-18104_ns500_l28.28_rbb0.5_ir/quantities-av/msd-av",
#"12058-12157_l40_rbb0.5_ir/quantities-av/msd-av",
"24846-24945_l80_rbb0.5_ir/quantities-av/msd-av",
#"31400-31499_l80_ns500_rbb0.55_ir/quantities-av/msd-av",
"14705-14804_l40_rbb0.6_ir/quantities-av/msd-av",
"31100-31199_l28.28_ns500_rbb0.7_ir/quantities-av/msd-av",
"31200-31299_l28.28_ns500_rbb0.9_ir/quantities-av/msd-av",
]
#rbbs_ir = array([0.3, 0.35, 0.38, 0.4, 0.45, 0.48, 0.5, 0.6])
#rbbs_ir = array([0.2, 0.3, 0.4, 0.43, 0.45, 0.5, 0.6, 0.7, 0.9])
rbbs_ir = array([0.1, 0.2, 0.3, 0.4, 0.43, 0.45, 0.5, 0.6, 0.7, 0.9])
raa_ir = 1
Tm_ir= 1

sigmaTs_ir = (1. + rbbs_ir)*r/2.
nreduced_ir = n * sigmaTs_ir**2
#Nfs_es = array([1000., 500., 500., 2400.,
                #500., 100., 200., 500.])


ts_es = []
msds_es = []
dmsds_es = []
files_es = [
  "17105-17204_l40_rbb0.2_es/quantities-av/msd-av",
  #"17005-17204_l40_rbb0.25_es/quantities-av/msd-av",
  #"11358-11457_l40_rbb0.3_es/quantities-av/msd-av",
  "34800-34899_l160_ns10000_rbb0.3_es/quantities-av/msd-av",
  #"13058_l40_rbb0.4_es/quantities-av/msd-av",
  #"27700-27799_l40_ns1000_rbb0.4_es/quantities-av/msd-av",
  "26500-26599_l80_ns500_rbb0.4_es/quantities-av/msd-av",
  #"27300-27399_l40_ns1000_rbb0.45_es/quantities-av/msd-av",
  "27200-27299_l80_ns500_rbb0.45_es/quantities-av/msd-av",
  #"11458-11557_l40_rbb0.5_es/quantities-av/msd-av",
  #"27400-27499_l40_ns1000_rbb0.5_es/quantities-av/msd-av",
  "26200-26299_l80_ns500_rbb0.5_es/quantities-av/msd-av",
  #"33900-33999_l160_ns100_rbb0.5_es/quantities-av/msd-av",
  "31500-31599_l80_ns500_rbb0.55_es/quantities-av/msd-av",
  #"14258-14357_l40_rbb0.6_es/quantities-av/msd-av",
  #"26600-26699_l80_ns500_rbb0.6_es/quantities-av/msd-av",
  "34300-34399_l160_ns100_rbb0.6_es/quantities-av/msd-av",
  #"14605-14704_l40_rbb0.7_es/quantities-av/msd-av",
  #"34200-34299_l56.57_ns500_rbb0.7_es/quantities-av/msd-av",
  #"34500-34599_l80_ns500_rbb0.7_es/quantities-av/msd-av",
  "39100-39199_l80_nb500_rbb0.7_es/quantities-av/msd-av",
  "28900-28999_l28.28_ns500_rbb0.8_es/quantities-av/msd-av",
  "29000-29099_l28.28_ns500_rbb0.9_es/quantities-av/msd-av",
]
rbbs_es = array([0.2, 0.3, 0.4, 0.45, 0.5, 0.55, 0.6, 0.7, 0.8, 0.9])
raa_es = 1
Tm_es = 1

sigmaTs_es = (1. + rbbs_es)*r/2.
nreduced_es = n * sigmaTs_es**2
#nreduced_es = n * (1. + rbbs_es)**2*r**2/4


for (f,rbb) in zip(files_ir,rbbs_ir):
  [t,msd] = read_msd(filestem_nisp + f)
  ts_ir.append(t)
  msds_ir.append(msd[:,1])
  dmsds_ir.append(log_derive(t,msd[:,1]))
for (f,rbb) in zip(files_es,rbbs_es):
  [t,msd] = read_msd(filestem_nisp + f)
  ts_es.append(t)
  msds_es.append(msd[:,1])
  dmsds_es.append(log_derive(t,msd[:,1]))


## Calculate Enskog time
taus_ir = []
vths_ir = []
#lambdas_ir = []
for t,msd,rbb in zip(ts_ir, msds_ir, rbbs_ir):
  vth = sqrt(msd[5]/2.)/t[5]
  vths_ir.append(vth)
  taus_ir.append(1/(2.*n*(1.+rbb)**2*vth))
  #taus_ir.append(1/(2.*n*(1.+rbb)*vth))
  #lambdas_ir.append(tau*(1.+rbb))
vths_ir = array(vths_ir)
taus_ir = array(taus_ir)
#lambdas_ir = array(lambdas_ir)


taus_es = []
vths_es = []
for t,msd,rbb in zip(ts_es, msds_es, rbbs_es):
  vth = sqrt(msd[5]/2.)/t[5]
  vths_es.append(vth)
  taus_es.append(1/(2.*n*(1.+rbb)**2*vth))
vths_es = array(vths_es)
taus_es = array(taus_es)



### Multiple subplots: Plot individual MSDs
f1 = figure(2)
standard_figure_formatting("paper")
cc = [cc_nyc[1], cc_nyc[2], cc_nyc[3], cc_nyc[4],
#cc_nyc[5],
cc_nyc[6], cc_nyc[7], cc_nyc[8], cc_nyc[9], ]
#cc = ['0.3', '0.4', '0.5', '0.6', '0.7', '0.8', '0.9', '1',]
#cc = ['0.85', '0.78', '0.7', '0.6', '0.5', '0.4', '0.3', '0.2',]
pl.rc('axes', color_cycle = cc)

# Plot Lorentz asymptote
x = logspace(-1,5.4)
plot(x/1.5/sqrt(2.),x**(2/3.036)*1.3/1.5**2,'0.8', linewidth=2)
hold(True)


for (t,msd,rbb,vth, sigmaT) in zip(ts_ir,msds_ir,rbbs_ir, vths_ir, sigmaTs_ir):
  if rbb in [0.2, 0.3, 0.4, 0.43, 0.5, 0.6, 0.7, 0.9]:
    ind = find(msd <= 80.**2)
    #loglog(t*vth/(1.+rbb)*2.,msd/(1.+rbb)**2.*4., '--')
    loglog(t[ind]*vth/sigmaT, msd[ind]/sigmaT**2., '--')
    #loglog(t[ind]*vth/(1.+rbb)*2.,msd[ind]/(1.+rbb)**2.*4., '--')
    #hold(True)
    ## HACK
    #if rbb == 0.4:
      #plot (-1, -1)

for (t,msd,rbb,vth, sigmaT) in zip(ts_es,msds_es,rbbs_es, vths_es, sigmaTs_ir):
  if rbb in [0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.9]:
    ind = find(msd <= 80.**2)
    loglog(t[ind]*vth/sigmaT, msd[ind]/sigmaT**2.)
    #loglog(t[ind]*vth/(1.+rbb)*2.,msd[ind]/(1.+rbb)**2.*4.)
    hold(True)
    ## HACK
    if rbb == 0.4:
      plot (-1, -1)


# Line labels
text(1e3/sqrt(2.), 5e3,'$n_\\text{WCA}^*=%.2g$' %nreduced_es[0], color=cc_nyc[1])
text(3e4/sqrt(2.), 9e3,'$%.2g$' %nreduced_es[1], color=cc_nyc[2])
text(1.1e5/sqrt(2.), 7e3,'$%.2g$' %nreduced_es[2], color=cc_nyc[3])
text(4.5e5/sqrt(2.), 1e3,'$%.2g$' %nreduced_ir[4], color=cc_nyc[4], horizontalalignment = 'center')
plot([4e5/sqrt(2.), 4e5/1.5/sqrt(2.)], [1.7e3, 6.7e3/2.25], 'k', lw = 0.25)
text(1e5/1.9/sqrt(2.), 7e2/2.25,'$%.2g$' %nreduced_ir[6], color=cc_nyc[6])
text(2.4e5/1.5/sqrt(2.), 1e2/2.25,'$%.2f$' %nreduced_ir[7], color=cc_nyc[7])
text(2.4e5/sqrt(2.), 2.3e1/2.25,'$%.2g$' %nreduced_ir[8], color=cc_nyc[8])
text(2.4e5/sqrt(2.), 5/2.25,'$%.2g$' %nreduced_ir[9], color=cc_nyc[9])


# Label Asymptotes
text(6e2/sqrt(2.), 1.5e3,'$\sim t$', color='k')
text(0.2, 0.03,'$\sim t^{\,2}$', color='k')
text(.5/1.5/sqrt(2.), 5.3/1.5**2, '$\sim t^{\,2/z}$', horizontalalignment='center')
plot([.5/1.5/sqrt(2.), .5/1.5/sqrt(2.)], [0.8/2.25, 4.5/2.25], 'k', lw = 0.25)

hold(False)
ylabel("Mean-squared displacement $\delta r^2(t)/\sigma_\\text{WCA}^2$")
xlabel("Time $t\,v_\\text{th}/\sigma_\\text{WCA}$")
# ylabel("Mean-squared displacement $\delta r^2(t)/(\sigma_\\text{WCA}^\\text{(T)})^2$")
# xlabel("Time $t/(\sigma_\\text{WCA}^\\text{(T)}/v_\\text{th})$")
axis([0.1/1.5,1e6, 0.03/2.25, 4e4/2.25])

f1.set_figheight(3)
f1.set_figwidth(3.4)
f1.tight_layout()
figstring = remove_decimal_point("msd_es")
savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)




## Plot the effective exponent
f1 = figure(2436097)
standard_figure_formatting("paper")
cc = [cc_nyc[1], cc_nyc[3], '0.5',
#cc_nyc[5],
cc_nyc[6], cc_nyc[7], cc_nyc[8], cc_nyc[9], ]

#cc = ['k', 'k', cc_nyc[1], cc_nyc[6], cc_nyc[7], 'k', 'k', ]
#cc = ['k', 'k', 'k', cc_nyc[1], cc_nyc[6], cc_nyc[7], 'k', 'k', ]
#cc = [cc_nyc[1], cc_nyc[2], cc_nyc[3], cc_nyc[5], cc_nyc[6], cc_nyc[7], cc_nyc[8], cc_nyc[9], ]
pl.rc('axes', color_cycle = cc)

x = array([0.1,2e6])
plot(x, [2./3.036, 2./3.036], 'k', lw = 0.25)
text(0.13, 1.02*2./3.036, '2/3.036')
hold(True)

taus_fit = array([ 1.15667718,
                   1.06245905,
                   0.97907739,
                   0.90828157,
                   0.88919375,
                   0.87657839,
                   0.84283121,
                   0.78402489,
                   0.72330347,
                   0.56130677])

for t, dmsd, rbb, vth in zip(ts_ir,dmsds_ir,rbbs_ir, vths_ir):
  if rbb in [0.2, 0.4, 0.45, 0.5, 0.6, 0.7, 0.9]:
  #if rbb in [0.2, 0.3, 0.4, 0.45, 0.5, 0.6, 0.7, 0.9]:
    semilogx(movavg(t,5)*vth/sigmaT, movavg(dmsd,5), '--')
    #semilogx(movavg(t,5)*vth/sigmaT, movavg(dmsd,5), alpha = 0.5)
  elif rbb == 0.43:
    semilogx(movavg(t,5), movavg(dmsd,5), '--', color = cc_nyc[4])
      #semilogx(movavg(t,5), movavg(dmsd,5), color = cc_nyc[4], alpha = 0.5)
      #semilogx(movavg(t,5), movavg(dmsd,5), '--', color = cc_nyc[4])

for t, dmsd, rbb, vth, nreduced in zip(ts_es,dmsds_es,rbbs_es, vths_es, nreduced_es):
  if rbb in [0.2, 0.4, 0.45, 0.5, 0.6, 0.7, 0.9]:
  #if rbb in [0.2, 0.3, 0.4, 0.45, 0.5, 0.6, 0.7, 0.9]:
    semilogx(movavg(t,5)*vth/sigmaT, movavg(dmsd,5), label = '$%.2g$'%nreduced)
    #semilogx(movavg(t,5)*vth/sigmaT, movavg(dmsd,5), label = '$%g$'%rbb)
    #semilogx(movavg(t,5), movavg(dmsd,5), color = '0.3')
    #semilogx(t, dmsd)
    ## HACK TO GET THE LEGEND ENTRY FOR THE CRITICAL CURVE
    if rbb == 0.4:
      semilogx([1,1], [3000,3000], color = cc_nyc[4], label = '$0.32$'%nreduced)


#text(1e1, 1,'$n_\\text{WCA}^*=%.2g$' %nreduced_es[0], color=cc_nyc[1])



hold(False)
ylabel("Local exponent $\gamma (t)$")
xlabel("Time $t\,v_\\text{th}/\sigma_\\text{WCA}$")
# xlabel("Time $t/(\sigma_\\text{WCA}^\\text{(T)}/v_\\text{th})$")
legend(loc = 'lower left', title = '$n_\mathrm{WCA}^*=$', frameon=False, ncol = 1)

axis([0.1/1.5,1e6, 0,1.05])

f1.set_figheight(2.4)
f1.set_figwidth(3.4)
f1.tight_layout()
figstring = remove_decimal_point("effectiveExponent_es")
savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)







==> figures/WCA_msd_energydist.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-


import sys
from numpy import *
from pylab import *
from simulationtools import *
from plottingtools import *
from collections import namedtuple
from mpltools import color

#from mpl_toolkits.mplot3d import Axes3D

close("All")

file_stem = '/home/schnyder/simAnalysis/results/dim2/flp_nisp/'
msd_stem = '/quantities-av/msd_energydist-av'
hist_stem = '/quantities-av/energy_histogram-av'


## Estimated critical diameter and hard-sphere density (sigma_hs^2)
sigma_f_c = 0.435
sigma_mf_c = (1. + sigma_f_c)/2.
sigma_c = 0.407
density_c = 1.66

## critical exponents of the Lorentz model in 2d
nu = 4./3.
beta = 5./36.
mu = 1.309
z = 3.036

n = 1000/60.**2

# Critical Asymptote
def critasymptote(rcrit, mu, rfit, Dfit, eps):
  A = Dfit/(abs(rfit-rcrit)/rcrit)**mu
  return A*abs(eps)**mu
  
def hardSphereRadius(sigma_mf, energy, epsilon = 0.1):
  return sigma_mf * (0.5 + sqrt(energy/(8.*epsilon)))**(-1./6.)

def hardSphereDiameter(sigma_mf, energy, epsilon = 0.1):
    """
    sigma: soft-sphere diameter, from WCA pair potential
    energy: energy of the particle
    """
    return 2. * hardSphereRadius(sigma_mf, energy, epsilon)

def calcDLimit(D, energies, energyLong):
  #values = D[-30:-2,:]
  DLimit = []
  for (row, energy) in zip(transpose(D), energies):
    if energy < energyLong:
      values = row[-30:-2]
    else:
      values = row[-60:-2]
      
    #ind = find(values>0)
    #DLimit.append(average(values[ind]))
    DLimit.append(average(values))
  return array(DLimit)

def effectiveDensity(sigma):
  n = 1000/60.**2
  return n*((1. + sigma)*1.5/2.)**2.




class system:
  """
  Class describing one set of runs of the MD simulation
  energy_diffusive : The energy value where the derivative of the MSD has become constant,
  where therefore the diffusion coefficient can be read-off.
  energy_long : The energy value where the derivative of the MSD is constant for a very long time,
  so that noise can be better compensated.
  energy_localized : The energy value, where the MSD has become constant, i.e. localized.

  """

  def __init__(self, filename, sigma_f, N_f, L, energy_diffusive, energy_long, energy_localized):

    self.t, self.e, self.msd = read_msd_energydist(file_stem + filename + msd_stem)
    
    self.energy_diffusive = energy_diffusive
    self.energy_long= energy_long
    self.energy_localized = energy_localized
    self.description = filename
    self.L = L
    
    ## Energy histograms
    tmp = loadtxt(file_stem + filename + hist_stem)
    prob = tmp[:,1]
    prob = prob/sum(prob*(self.e[1]-self.e[0]))
    self.probability = prob

    ## Calculate effective hard-sphere diameter and density and separation parameter
    self.sigma_f = sigma_f
    self.sigma = (1. + sigma_f)/2.
    self.sigma_eff = hardSphereRadius(self.sigma, self.e)
    self.epsilon = (self.sigma_eff)**2./density_c-1
    self.effectiveDensity = n*self.sigma_eff**2.*1.5**2.
    self.D = ones(shape(self.msd)) * nan
    self.D = derive(self.t,self.msd,'central')/4.
    self.Dlimit = calcDLimit(self.D, self.e, self.energy_long)

    ## Calculate the thermal velocity of each bin to correct the diffusion constants
    mlen,mwidth = shape(self.msd)
    tmp = ones([mwidth,]) * nan
    for row in range(mwidth):
      tmp[row] = average(sqrt(self.msd[:5,row]/self.t[:5]**2))
    self.vth = tmp


systems = []
systems.append(system("34800-34899_l160_ns10000_rbb0.3_es",# redone
                   sigma_f = 0.3,
                   N_f = 10000,
                   L = 160,
                   energy_diffusive = 1.3,
                   energy_localized = 0.,
                   energy_long = 5.))

systems.append(system('26500-26599_l80_ns500_rbb0.4_es',# redone
                   sigma_f = 0.4,
                   N_f = 500,
                   L = 80,
                   energy_diffusive = 1.7,
                   energy_localized = 0.1,
                   energy_long = 5.))

#systems.append(system('27200-27299_l80_ns500_rbb0.45_es',# redone
                   #sigma_f = 0.45,
                   #N_f = 500,
                   #L = 80,
                   #energy_diffusive = 3.9, #4.9
                   #energy_localized = 0.3,
                   #energy_long = 4.5))

#systems.append(system('26200-26299_l80_ns500_rbb0.5_es',# redone
                   #sigma_f = 0.5,
                   #N_f = 500,
                   #L = 80,
                   #energy_diffusive = 4.7,
                   #energy_localized = 1.2,
                   #energy_long = 5.9))

systems.append(system('33900-33999_l160_ns100_rbb0.5_es',# redone
                   sigma_f = 0.5,
                   N_f = 100,
                   L = 160,
                   energy_diffusive = 3.6,
                   #energy_diffusive = 2.9,
                   energy_localized = 1.7,
                   energy_long = 4.5))

#systems.append(system("31500-31599_l80_ns500_rbb0.55_es",# redone
                   #sigma_f = 0.55,
                   #N_f = 500,
                   #L = 80,
                   #energy_diffusive = 5.4,
                   #energy_localized = 2,
                   #energy_long = 6))



systems.append(system('26600-26699_l80_ns500_rbb0.6_es',# redone
                   sigma_f = 0.6,
                   N_f = 500,
                   L = 80,
                   energy_diffusive = 7.1,
                   energy_localized = 2.5,
                   energy_long = 8))

#systems.append(system('34300-34399_l160_ns100_rbb0.6_es',# redone
                   #sigma_f = 0.6,
                   #N_f = 100,
                   #L = 160,
                   #energy_diffusive = 6.9,
                   ##energy_diffusive = 5.7,
                   #energy_localized = 2.9,
                   #energy_long = 7.))



## SINGLE ENERGY DIFFFUSION CONSTANTS
tmp = loadtxt('/home/schnyder/simAnalysis/analysis_dim2/results/D/D_nisp_ir')
lboxs_ir = tmp[:,0]
rbbs_ir  = tmp[:,1]
sigmas_ir = (1. + rbbs_ir)*1.5/2. # incorporate the box rescaling
nreduced_ir = n*sigmas_ir**2.
Ds_ir = tmp[:,2]
# Figure out the average energies of the systems where the diffusion data is from
tmp = loadtxt('/home/schnyder/simAnalysis/analysis_dim2/results/energies_ir', dtype=[('sigma', 'f'),('e', 'f')])
energies_ir = []
for rbb in rbbs_ir:
  ind = find(tmp['sigma']==rbb)
  energies_ir.append(tmp['e'][ind][0]) # remove dtype, simplify data structure
energies_ir = array(energies_ir)
sigmas_ir_eff = hardSphereRadius(sigmas_ir, energies_ir)
nreduced_ir_eff = n*sigmas_ir_eff**2.

D_labels = [[.16, 0.19/1.5*2., '$n_\\text{WCA}^* = 0.26$', cc_nyc[2]],
            [.2, 0.2, '$0.31$', cc_nyc[3]],
            [.23, 0.1/1.5, '$0.35$', cc_nyc[6]],
            [.26, 0.02, '$0.40$', cc_nyc[7]],
           ]


p_labels = [[.16, 2, '$n_\\text{WCA}^* = 0.26$', cc_nyc[2]],
            [.2,  2, '$0.31$', cc_nyc[3]],
            [.23, 2, '$0.35$', cc_nyc[6]],
            [.263, 1.7, '$0.40$', cc_nyc[7]],
           ]

#D_labels = [[1.05, 0.2, '$\sigma_\\text{F} = 0.3$'],
            #[1.14, 0.14, '$0.4$'],
            #[1.22, 0.05, '$0.5$'],
            #[1.29, 0.015, '$0.6$'],
           #]


#p_labels = [[1.03, 0.7, '$\sigma_\\text{F} = 0.3$'],
            #[1.14, 0.7, '$0.4$'],
            #[1.22, 0.7, '$0.5$'],
            #[1.3, 0.7, '$0.6$'],
           #]

def annotate_msd(t, msd, e, e_labels):
 if e in e_labell:
    x = t[-1]*1.3
    y = msd[-1]
    gca().text(x, y,
              '$%g$'%e, verticalalignment = 'center', fontsize = 8)




## Plot D as a function of effective hard-sphere radius combined with probability distributions
f = figure(221)
standard_figure_formatting("paper")
cc =  (cc_nyc[2], cc_nyc[3], cc_nyc[6], cc_nyc[7])
pl.rc('axes', color_cycle = cc)

gs = GridSpec(2,1, height_ratios=[2,1])
ax = []
ax.append(subplot(gs[0,0]))
ax.append(subplot(gs[1,0], sharex=ax[0]))
labelx = -0.13  # axes coords


# Plot energy-distributed data
epsilon = 0.1
for s, D_label, p_label in zip(systems, D_labels, p_labels):
  ind = find((s.e > s.energy_diffusive) & (s.Dlimit > 1e-4))
  x = s.effectiveDensity[ind]
  y = s.Dlimit[ind]/s.vth[ind]/s.sigma_eff[ind]/1.5
  ax[0].semilogy(x, y, label = '$%g$' %s.sigma_f, markersize=3)
  ax[0].hold(True)
  ax[0].text(D_label[0],D_label[1],D_label[2], color = D_label[3])

  ## plot probability distribution of effective tracer diameters:
  # factor of the variable substitution E -> sigma_eff
  # TODO REPLACE THE SUBFACTOR
  sub_factor = 24.*epsilon * (2.*(n*(s.sigma*1.5)**2)**6./(s.effectiveDensity)**7. - (n*(s.sigma*1.5)**2)**3./(s.effectiveDensity)**4.)
  ax[1].plot(s.effectiveDensity, s.probability*sub_factor)
  ax[1].hold(True)
  ax[1].text(p_label[0],p_label[1],p_label[2], color = p_label[3])

## Critical Asymptote
ncrit = effectiveDensity(sigma_f_c)
eps = -logspace(0,-3,100)
reducedDensity = ncrit*(1+eps)
energies_eps = interp(reducedDensity, nreduced_ir, energies_ir)

criticalAsymptote = critasymptote(ncrit, mu, 0.30624998, 0.00669616, eps)*(0.5 + sqrt(energies_eps/0.8))**(1./6.)
effectiveReducedDensity = reducedDensity*0.84 # scaling factor is effectively a constant for the considered range.

ax[0].plot(effectiveReducedDensity, criticalAsymptote, 'r', linewidth=0.5, zorder = -1)
ax[0].text(0.254, 1.47e-3, '$\sim (-\\varepsilon)^\mu$', horizontalalignment = 'right', verticalalignment = 'center')
ax[0].plot((0.255, 0.2665), (1.47e-3, 1.47e-3), 'k', lw = 0.25)

## Single-energy data
ax[0].semilogy(nreduced_ir_eff, transpose(Ds_ir/sqrt(2.)/transpose(sigmas_ir_eff)), 'k', linewidth = 1.)
ax[0].semilogy(nreduced_ir_eff, transpose(Ds_ir/sqrt(2.)/transpose(sigmas_ir_eff)), 'w', linewidth =0.5)
## annotation
ax[0].text(.177, 0.018/1.5*2., '\\textit{Single energy}', horizontalalignment = 'center')
ax[0].plot((.177, .177), (0.04, 0.21/1.5), 'k', lw = 0.25)

ax[0].hold(False)
ax[1].hold(False)
  

ax[0].set_ylabel("$D/\sigma_\\text{eff} v$")
ax[0].yaxis.set_label_coords(labelx, 0.5)
ax[1].set_xlabel("Effective reduced obstacle density $n_\\text{eff}^*$")
ax[1].set_ylabel("$p(n_\\text{eff}^*)$")
ax[1].yaxis.set_label_coords(labelx, 0.5)

ax[0].axis([0.15, 0.28, 6e-4, 1])
ax[1].axis([0.15, 0.28,  0, 20])

xticklabels = ax[0].get_xticklabels()
setp(xticklabels, visible=False)

#ax[1].get_xaxis().set_major_locator(MultipleLocator(0.05))
ax[1].get_xaxis().set_minor_locator(MultipleLocator(0.01))
ax[1].get_yaxis().set_minor_locator(MultipleLocator(1))

ax[0].text(-0.15,0.92, '\\textbf{a}',
  weight = 'bold',
  transform = ax[0].transAxes)
ax[1].text(-0.15,0.84, '\\textbf{b}',
  weight = 'bold',
  transform = ax[1].transAxes)


f.set_figheight(2.4)
f.set_figwidth(3.4)
f.tight_layout()
f.subplots_adjust(hspace=0) # move plots together

figstring = remove_decimal_point("D_ndist")
savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.04)


==> figures/WCA_msd_scaling_energydist.py <==
#!/usr/local/bin/python
# -*- coding: utf-8 -*-


import sys
from numpy import *
from pylab import *
from simulationtools import *
from plottingtools import *

from mpltools import color
from matplotlib.colors import colorConverter


from scipy.optimize import curve_fit

nu = 4./3
beta = 5./36
mu = 1.309
## Fractal dimensions of the 2d Lorentz Model averaged over all clusters
df = 1.8958 # fractal dimension, calculated from df = d - beta/nu with values from Bauer et al (2010)
dw = 2.878
z = 3.036  # walk dimension, Bauer et al (2010)

file_stem = '../../../../simAnalysis/results/dim2/flp_nisp/'
msd_stem = '/quantities-av/msd_energydist-av'
hist_stem = '/quantities-av/energy_histogram-av'

#def hardSphereDiameter(sigma, energy, epsilon = 0.1):
    #"""
    #sigma: soft-sphere diameter, from WCA pair potential
    #energy: energy of the particle
    #1.5 is the trivial rescaling factor which reflects that
    #the matrix dimensions were divided by this number.
    #"""
    #return sigma * (0.5 + sqrt(energy/(8.*epsilon)))**(-1./6.)*1.5
    ##return 2. * sigma * (sqrt(energy/(8.*epsilon)))**(-1./6.)


def hardSphereRadius(sigma, energy, epsilon = 0.1):
    """
    sigma: soft-sphere diameter, from WCA pair potential
    energy: energy of the particle
    1.5 is the trivial rescaling factor which reflects that
    the matrix dimensions were divided by this number.
    """
    return sigma * (0.5 + sqrt(energy/(8.*epsilon)))**(-1./6.)*1.5

def hardSphereDiameter(sigma_mf, energy, epsilon = 0.1):
    """
    sigma: soft-sphere diameter, from WCA pair potential
    energy: energy of the particle
    """
    return 2. * hardSphereRadius(sigma_mf, energy, epsilon)
    

def calcDLimit(D, energies, energyLong):
  #values = D[-30:-2,:]
  DLimit = []
  for (row, energy) in zip(transpose(D), energies):
    if energy < energyLong:
      values = row[-30:-2]
    else:
      values = row[-60:-2]

    #ind = find(values>0)
    #DLimit.append(average(values[ind]))
    DLimit.append(average(values))
  return array(DLimit)

## Estimated critical diameter and hard-sphere density (sigma_hs^2)
#sigma_f_c = 0.407
#sigma_f_c = 0.41
#sigma_f_c = 0.415
#sigma_f_c = 0.42
sigma_f_c = 0.43
#sigma_f_c = 0.435
sigma_eff_c = hardSphereRadius((1. + sigma_f_c)/2., energy = 1.143)

n = 1000./60.**2.
nreduced_eff_c = n*sigma_eff_c**2.
  

class system:
  """
  Class describing one set of runs of the MD simulation
  energy_diffusive : The energy value where the derivative of the MSD has become constant,
  where therefore the diffusion coefficient can be read-off.
  energy_long : The energy value where the derivative of the MSD is constant for a very long time,
  so that noise can be better compensated.
  energy_localized : The energy value, where the MSD has become constant, i.e. localized.

  """

  def __init__(self, filename, sigma_f, N_f, L, energy_diffusive, energy_long, energy_localized):

    self.t, self.e, self.msd = read_msd_energydist(file_stem + filename + msd_stem)

    self.energy_diffusive = energy_diffusive
    self.energy_long= energy_long
    self.energy_localized = energy_localized
    self.description = filename
    self.L = L

    ## Energy histograms
    tmp = loadtxt(file_stem + filename + hist_stem)
    prob = tmp[:,1]
    prob = prob/sum(prob*(self.e[1]-self.e[0]))
    self.probability = prob

    ## Calculate effective hard-sphere diameter and density and separation parameter
    self.sigma_f = sigma_f
    self.sigma = (1. + sigma_f)/2.
    self.nreduced = 1000./60.**2 * self.sigma**2 * 1.5**2
    self.sigma_eff = hardSphereRadius(self.sigma, self.e)
    #self.epsilon = self.sigma_f/sigma_f_c - 1.
    # self.epsilon = self.sigma_eff/sigma_eff_c - 1.
    self.epsilon = n*(self.sigma_eff)**2./nreduced_eff_c-1

    self.D = ones(shape(self.msd)) * nan
    self.D = derive(self.t,self.msd,'central')/4.
    self.Dlimit = calcDLimit(self.D, self.e, self.energy_long)

    ## Calculate the thermal velocity of each bin to correct the diffusion constants
    mlen,mwidth = shape(self.msd)
    tmp = ones([mwidth,]) * nan
    for row in range(mwidth):
      tmp[row] = average(sqrt(self.msd[:5,row]/self.t[:5]**2))
    self.vth = tmp


s = system("34800-34899_l160_ns10000_rbb0.3_es",# redone
            sigma_f = 0.3,
            N_f = 10000,
            L = 160,
            energy_diffusive = 1.3,
            energy_localized = 0.,
            energy_long = 5.)

# localized set
# l = system('26200-26299_l80_ns500_rbb0.5_es',# redone
#                    sigma_f = 0.5,
#                    N_f = 500,
#                    L = 80,
#                    energy_diffusive = 4.7,
#                    energy_localized = 1.2,
#                    energy_long = 5.9)


# l = system('33900-33999_l160_ns100_rbb0.5_es',# redone
#                    sigma_f = 0.5,
#                    N_f = 100,
#                    L = 160,
#                    energy_diffusive = 3.6,
#                    #energy_diffusive = 2.9,
#                    energy_localized = 1.7,
#                    energy_long = 4.5)

l = system('37800-37899_l80_nb2400_rbb0.5_es',# redone
            sigma_f = 0.5,
            N_f = 2400,
            L = 80,
            energy_diffusive = 4.7,
            energy_localized = 1.2,
            energy_long = 5.9)


#l = system('26600-26699_l80_ns500_rbb0.6_es',# redone
            #sigma_f = 0.6,
            #N_f = 500,
            #L = 80,
            #energy_diffusive = 7.1,
            #energy_localized = 2.5,
            #energy_long = 7.1)


# l = system('34300-34399_l160_ns100_rbb0.6_es',# redone
#             sigma_f = 0.6,
#             N_f = 100,
#             L = 160,
#             energy_diffusive = 6.9,
#             #energy_diffusive = 5.7,
#             energy_localized = 2.9,
#             energy_long = 7.)



f = figure(5234532)
standard_figure_formatting("paper")


### MOSTLY LOCALIZED

orange = colorConverter.to_rgba('orange')
red = colorConverter.to_rgba('DarkRed')
black = colorConverter.to_rgba('Black')
cmap = mpl.colors.LinearSegmentedColormap.from_list('my_cmap2',[black, red, orange],1000)

color.cycle_cmap(len(l.e), cmap = cmap)
#color.cycle_cmap(85, cmap = 'winter')

ind_plot = [i for i in range(len(l.e)) if (mod(i,1) == 0)]
#ind_label = [ind_plot[0], 70, 78]
ind_label = [ind_plot[0], 78]
#ind_label_left = [75,]
ind_label_left = []

for i in ind_plot:
    msd = l.msd[:,i]
    ind = find( (l.t > 2) & (sqrt(msd)>2) )
    tstar = l.t[ind]*l.vth[i]/l.sigma_eff[i]
    msdstar = msd[ind]/l.sigma_eff[i]**2.
    x = tstar*abs(l.epsilon[i])**(nu*dw)
    y = msdstar/tstar**(2./3.036)
    loglog(x, y, label='$%g$'%l.e[i], lw = 0.25)
    hold(True)
    if i in ind_label and len(x) != 0:
      text(2*x[-1], y[-1], '$E = %g$' %l.e[i], verticalalignment='center')
      plot([1.06*x[-1], 1.8*x[-1]], [y[-1],y[-1]], 'k', lw = 0.25)
    if i in ind_label_left and len(x) != 0:
      text(x[-1]/2, y[-1], '$E = %g$' %l.e[i], horizontalalignment = 'right',
      verticalalignment='center')
      plot([x[-1]/1.1, x[-1]/1.8], [y[-1],y[-1]], 'k', lw = 0.25)

text(8e-6, 1e1, '${n_\mathrm{WCA}^* = %.2g}$' %l.nreduced, fontsize = 10, va = 'center')



#### MOSTLY DELOCALIZED

#orange = colorConverter.to_rgba('orange')
#red = colorConverter.to_rgba('DarkRed')
#cmap = mpl.colors.LinearSegmentedColormap.from_list('my_cmap2',[red, orange],1000)

#ind_plot = [i for i in range(len(s.e)) if (s.e[i] <= 6 and mod(i,3) == 0)]
#color.cycle_cmap(len(ind_plot), cmap = cmap, ax = gca())

#ind_label = [ind_plot[-1], 78, 1, 2, 3]
#ind_label_below = [ind_plot[0]]

#for i in ind_plot:
  #msd = s.msd[:,i]
  #ind = find( (s.t > 2) & (sqrt(msd)>2) )
  #tstar = s.t[ind]*s.vth[i]/s.sigma_eff[i]
  #msdstar = msd[ind]/s.sigma_eff[i]**2.
  #x = tstar*abs(s.epsilon[i])**(nu*dw)
  #y = msdstar/tstar**(2./3.036)
  #loglog(x, y, label='$%g$'%s.e[i], lw = 0.25)
  #hold(True)
  #if i in ind_label:
    #text(2*x[-1], y[-1], '$E = %g$' %s.e[i], verticalalignment='center', fontsize = 6)
    #plot([1.06*x[-1], 1.8*x[-1]], [y[-1],y[-1]], 'k', lw = 0.25)
  #if i in ind_label_below:
    #text(x[-1], y[-1]/2.1, '$E = %g$' %s.e[i], horizontalalignment='center', verticalalignment='top', color = 'k', fontsize = 6)
    #plot([x[-1], x[-1]], [y[-1]/1.9,y[-1]/1.03], 'k', lw = 0.25)

#text(1e-1, 10, '${n_\mathrm{WCA}^* = %.2g}$' %s.nreduced, color = '#B40404')



hold(False)

axis([1e-6, 5e4, 7e-3, 2e1])
gca().get_xaxis().set_major_locator(LogLocator(100))
gca().get_xaxis().set_minor_locator(LogLocator(10))


# xlabel("Time $t^*\\varepsilon^{\\nu d_\mathrm{w}}$")
# xlabel("Rescaled time $t\\varepsilon^{2\\nu - \\beta + \mu}v/\sigma$")
xlabel("Rescaled time $t\epsilon^{z(\\nu-\\beta/2)}v/\sigma_\\text{eff}$")
# ylabel("$(\delta r^*)^2(t^*)/(t^*)^{2/z}$")
ylabel("$t^{-2/z}\ \delta r^2(t)/(\sigma_\\text{eff}^{2-2/z}v^{2/z})$")

f.set_figheight(2.8)
f.set_figwidth(3.4)
f.tight_layout()

figstring = remove_decimal_point("msd_energydist_scaling_sigmafcrit%g_%s" %(sigma_f_c, s.description))
savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.04)










==> figures/analysis_helpers.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
from numpy import average, diff, empty_like, loadtxt, NaN, shape, take, unique
from pylab import find, zeros
from simulationtools import log_derive, derive

def read_msd_hoefling_withoutDtype(filename):
  data_temp = loadtxt(filename)

  if data_temp.shape[1] > 5:
      datatype = [('time', 'f'), ('msd', 'f'), ('msd_err', 'f'), ('ngp', 'f'), ('ngp_err', 'f')]
  else:
      datatype = [('time', 'f'), ('msd', 'f'), ('msd_err', 'f')]

  data = zeros((shape(data_temp)[0],), dtype = datatype)
  data['time'] = data_temp[:,0]
  data['msd'] = data_temp[:,1]
  data['msd_err'] = data_temp[:,2]
  if 'ngp' in data.dtype.names:
      data['ngp'] = (5. / 6) * (data_temp[:,5] + 1) - 1
      data['ngp_err'] = (5. / 6) * data_temp[:,6]

  return smooth_unique(data, datatype)


def read_msd_hoefling(filename, dtype):
  datatype = dtype
  data = loadtxt(filename, dtype=datatype)
  values_str = [dt[0] for dt in datatype]

  time_order = data['time'].argsort()
  for value_str in values_str:
    data[value_str] = data[value_str][time_order]

  return smooth_unique(data, datatype)


def calc_D_from_msd_file(filename):
  data = loadtxt(filename)
  t = data[:,0]
  msd = data[:,1]
  D = derive(t, msd, 'forward')

  new_t = zeros(shape(t))
  new_t[:-1] = (t[1:] + t[:-1])/2.
  new_t[-1] = NaN

  dt = t[1:]-t[:-1]
  ind = find(dt<=0)

  new_t[ind] = NaN
  D[ind] = NaN

  datatype = [('time', 'f'), ('D', 'f')]
  data = zeros((len(new_t),), dtype = datatype)
  data['time'] = new_t
  data['D'] = D

  return smooth_unique(data, datatype)


def calc_gamma(t, msd, ngp=None):
  gamma = log_derive(t, msd, 'forward')

  if ngp != None:
    mqd = 2 * pow(msd, 2) * (ngp + 1) # mean-quartic displacement
    gamma2 = log_derive(t, mqd, 'forward')

  ind = find(diff(t) > 0)
  t = (t[1:] + t[:-1]) / 2
  msd = (msd[1:] + msd[:-1]) / 2

  datatype = [('time', 'f'), ('msd', 'f'), ('gamma', 'f')]
  if ngp != None:
    datatype += [('mqd', 'f'), ('gamma2', 'f')]

  data = zeros((len(ind),), dtype = datatype)
  data['time']  = t.take(ind)
  data['msd']   = msd.take(ind)
  data['gamma'] = gamma[:-1].take(ind)

  if ngp != None:
    mqd = (mqd[1:] + mqd[:-1]) / 2
    data['mqd']    = mqd.take(ind)
    data['gamma2'] = gamma2.take(ind)

  return smooth_unique(data, datatype)


def calc_gamma_from_msd_file(filename):
  data = loadtxt(filename)
  t = data[:,0]
  msd = data[:,1]
  ngp = None
  if data.shape[1] > 5:
    ngp = (5. / 6) * (data[:,5] + 1) - 1 # fix prefactor
  return calc_gamma(t, msd, ngp)


def smooth_unique(data, datatype):
  #datatype = data.dtype
  values_str = [dt[0] for dt in datatype]

  time_order = data['time'].argsort()
  for value_str in values_str:
    data[value_str] = data[value_str][time_order]

  ## Smoothing of the data
  time_unique = unique(data['time'])
  data_unique = zeros((len(time_unique),), dtype = datatype)
  for i, time in enumerate(time_unique):
    ind = find(data['time'] == time)
    for value_str in values_str:
      data_unique[value_str][i] = average(data[value_str][ind])

  return data_unique


#def calc_D(t, msd):





==> figures/cherrypit_diffusion_plots.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-


import sys
from numpy import *
from pylab import *
from analysis_helpers import *
from simulationtools import *
from plottingtools import *

def averageFromTo(time, data, minimum, maximum):
  ind = find((time >= minimum) & (time <= maximum))
  return average(data[ind])

rho_crit = 0.359
mu = 1.31


file_stem = '../data/cherry-pit-data/msd/cp-'

#files_cp1 = [
 #'0.5-1.000-msd.dat',
 #'0.5-1.033-msd.dat',
 #'0.5-1.066-msd.dat',
 #'0.5-1.100-msd.dat',
 #'0.5-1.133-msd.dat',
 #'0.5-1.166-msd.dat',
 #'0.5-1.200-msd.dat',
 #'0.5-1.205-msd.dat',
 #'0.5-1.210-msd.dat',
 #'0.5-1.215-msd.dat',
 #'0.5-1.220-msd.dat',
 #'0.5-1.225-msd.dat',
 #'0.5-1.233-msd.dat',
 #'0.5-1.266-msd.dat',
 #'0.5-1.300-msd.dat',
 #]
#n1 = 0.5
#rs_cp1 = [1., 1.033, 1.066, 1.1, 1.133, 1.166, 1.2, 1.205, 1.21, 1.215, 1.22, 1.225, 1.233, 1.266, 1.3]
#L1 = 251.214

#cp1 = []
#for f in files_cp1:
  #cp1.append(calc_D_from_msd_file(file_stem + f))



#files_cp2 = [
 #'0.6-1.0-msd.dat',
 #'0.6-1.033-msd.dat',
 #'0.6-1.066-msd.dat',
 #'0.6-1.1-msd.dat',
 #'0.6-1.110-msd.dat',
 #'0.6-1.115-msd.dat',
 #'0.6-1.120-msd.dat',
 #'0.6-1.125-msd.dat',
 #'0.6-1.130-msd.dat',
 #'0.6-1.133-msd.dat',
 #'0.6-1.135-msd.dat',
 #'0.6-1.140-msd.dat',
 #'0.6-1.145-msd.dat',
 #'0.6-1.150-msd.dat',
 #'0.6-1.166-msd.dat',
 #'0.6-1.200-msd.dat',
 #'0.6-1.233-msd.dat',
 #'0.6-1.266-msd.dat',
 #'0.6-1.300-msd.dat',
 #]
#n2 = 0.6
#rs_cp2 = [1., 1.033, 1.066, 1.1, 1.110, 1.115, 1.120, 1.125, 1.13, 1.133, 1.135, 1.4, 1.45, 1.5, 1.166, 1.2, 1.233, 1.266, 1.3]
#L2 = 229.326

#cp2 = []
#for f in files_cp2:
  #cp2.append(calc_D_from_msd_file(file_stem + f))




n3 = 0.26
L3 = 2498.1


cutoffs_cp3 = [1e7, 1e7, 1e7, 1e7, 1e7, 1e7,
               1e9, 1e9, 1e9, 1e9,
               1e10, 1e8, 1e8, 1e8, 1e8,
               1e8, 1e8, 4e7, 1e7, 1e7,]


parameters_cp3 = array([
  ('cp-0.26-1.000-msd.dat', 1.000, 'diff', 1e2, 1e7),
  ('cp-0.26-1.140-msd.dat', 1.140, 'diff', 1e2, 1e7),
  ('cp-0.26-1.268-msd.dat', 1.268, 'diff', 1e2, 1e7),
  ('cp-0.26-1.396-msd.dat', 1.396, 'diff', 1e3, 1e7),
  ('cp-0.26-1.524-msd.dat', 1.524, 'diff', 1e5, 1e7),
  ('cp-0.26-1.652-msd.dat', 1.652, 'diff', 1e6, 1e7),
  ('cp-0.26-1.716-msd.dat', 1.716, 'diff', 4e6, 1e8),
  ('cp-0.26-1.748-msd.dat', 1.748, 'diff', 2e7, 1e8),
  ('cp-0.26-1.764-msd.dat', 1.764, 'diff', 3e7, 1e9),
  ('cp-0.26-1.772-msd.dat', 1.772, 'diff', 1e8, 1e9),
  ('cp-0.26-1.776-msd.dat', 1.776, 'crit', 1e2, 1e9),
  ('cp-0.26-1.778-msd.dat', 1.778, 'none', 1e2, 1e9),
  ('cp-0.26-1.780-msd.dat', 1.780, 'none', 1e2, 1e9),
  ('cp-0.26-1.782-msd.dat', 1.782, 'none', 1e2, 1e9),
  ('cp-0.26-1.784-msd.dat', 1.784, 'none', 1e2, 1e9),
  ('cp-0.26-1.788-msd.dat', 1.788, 'locl', 1e2, 1e9),
  ('cp-0.26-1.796-msd.dat', 1.796, 'locl', 1e2, 1e9),
  ('cp-0.26-1.812-msd.dat', 1.812, 'locl', 1e2, 1e9),
  ('cp-0.26-1.844-msd.dat', 1.844, 'locl', 1e2, 1e9),
  ('cp-0.26-1.908-msd.dat', 1.908, 'locl', 1e2, 1e9)],
  dtype = [('file', 'S30'), ('r', 'f'), ('type', 'S4'), ('minimum', 'f'), ('maximum', 'f')])

cp3 = []
for parameter in parameters_cp3:
  cp3.append(calc_D_from_msd_file('../data/markus-cplorentz/' + parameter['file']))
  
Ds = []
for cp, par in zip(cp3, parameters_cp3):
  if par['type'] == 'diff':
    Ds.append(averageFromTo(cp['time'], cp['D'], par['minimum'], par['maximum']))
  else:
    Ds.append(-1)
Ds = array(Ds)


#files_cp4 = [
 #'0.4-1.000-msd.dat',
 #'0.4-1.033-msd.dat',
 #'0.4-1.066-msd.dat',
 #'0.4-1.100-msd.dat',
 #'0.4-1.133-msd.dat',
 #'0.4-1.166-msd.dat',
 #'0.4-1.200-msd.dat',
 #'0.4-1.233-msd.dat',
 #'0.4-1.250-msd.dat',
 #'0.4-1.260-msd.dat',
 #'0.4-1.270-msd.dat',
 #'0.4-1.280-msd.dat',
 #'0.4-1.290-msd.dat',
 #'0.4-1.300-msd.dat',
 #'0.4-1.310-msd.dat',
 #'0.4-1.320-msd.dat',
 #'0.4-1.330-msd.dat',
 #'0.4-1.340-msd.dat',
 #'0.4-1.350-msd.dat',
 #'0.4-1.366-msd.dat',
 #'0.4-1.400-msd.dat',
 #'0.4-1.433-msd.dat',
 #'0.4-1.466-msd.dat',
 #]
#n4 = 0.4
#rs_cp4 = [1., 1.033, 1.066, 1.1, 1.133, 1.166, 1.2, 1.233, 1.25, 1.26, 1.27, 1.28, 1.29, 1.3, 1.31, 1.32, 1.33, 1.34, 1.35, 1.366, 1.4, 1.433,1.466]
#L4 =  280.865

#cp4 = []
#for f in files_cp4:
  #cp4.append(calc_D_from_msd_file(file_stem + f))






## Effective Exponent

f = figure(14297)
standard_figure_formatting("paper")

#for dataset, r in zip(cp1, rs_cp1):
  #semilogx(dataset['time']/r, dataset['gamma'], label = '$%.4g$' %r, lw = 0.75)
  #hold(True)

#x = array([0.1, 1e9])
#plot(x,x/x*(2./3.036), 'k', lw = 0.25)

#hold(False)

#xlabel('Time $t/R$')
#ylabel('Effective exponent $\gamma(t)$')
#legend(loc = 'upper right', title = 'Combined radius $R = $', frameon=False, ncol = 3)

#axis([1e-2, 1e7,  0, 2])
##axis([1e-2, 4e8, 0, 2])

#f.set_figheight(2.4)
#f.set_figwidth(3.5)
#f.tight_layout()
#figstring = remove_decimal_point("gamma_cp_n%g" %n1)
#savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)



#cutoffs_cp2 = [1e7, 1e7, 1e7, 1e7, 1e7, 1e7, 1e7, 1e7,
               #1e8, 1e8, 1e8,
               #1e7, 4e6, 2e6, 1e6,
               #1e5, 1e4, 4e4, 1e4,]

#for dataset, r, cutoff in zip(cp2, rs_cp2, cutoffs_cp2):
  #ind = find(dataset['time']/r <= cutoff)
  #semilogx(dataset['time'][ind]/r, dataset['gamma'][ind], label = '$%.4g$' %r, lw = 0.75)
  #hold(True)

#x = array([0.1, 1e9])
#plot(x,x/x*(2./3.036), 'k', lw = 0.25)

#hold(False)

#xlabel('Time $t/R$')
#ylabel('Effective exponent $\gamma(t)$')
#legend(loc = 'upper right', title = 'Combined radius $R = $', frameon=False, ncol = 3)

#axis([1e-2, 1e7,  0, 2])
##axis([1e-2, 4e8, 0, 2])

#f.set_figheight(2.4)
#f.set_figwidth(3.5)
#f.tight_layout()
#figstring = remove_decimal_point("gamma_cp_n%g" %n2)
#savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)








for dataset, par, cutoff, D in zip(cp3, parameters_cp3, cutoffs_cp3, Ds):
  r = par['r']
  ind = find(dataset['time']/r <= cutoff)
  loglog(dataset['time'][ind]/r, dataset['D'][ind], label = '$%.4g$' %r, lw = 0.75)
  hold(True)
  plot([par['minimum'], par['maximum']], [D, D], 'k', lw = 0.75)
  plot([par['minimum'], par['maximum']], [D, D], 'w', lw = 0.25)

x = array([1e6, 1e9])
plot(x,1.3*x**(2./3.036-1), 'k', lw = 0.25)

hold(False)

xlabel('Time $t/R$')
ylabel('Diffusion coefficient $D(t)$')
legend(loc = 'lower left', title = 'Combined radius $R = $', frameon=False, ncol = 2)


axis([1e-2, 1e9, 1e-5, 10])

f.set_figheight(2.4)
f.set_figwidth(3.5)
f.tight_layout()
figstring = remove_decimal_point("Doft_cp_n%g" %n3)
savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)



#for dataset, r in zip(cp4, rs_cp4):
  #semilogx(dataset['time']/r, dataset['gamma'], label = '$%.4g$' %r, lw = 0.75)
  #hold(True)

#x = array([0.1, 1e9])
#plot(x,x/x*(2./3.036), 'k', lw = 0.25)

#hold(False)

#xlabel('Time $t/R$')
#ylabel('Effective exponent $\gamma(t)$')
#legend(loc = 'upper right', title = 'Combined radius $R = $', frameon=False, ncol = 3)

#axis([1e-2, 1e7,  0, 2])
##axis([1e-2, 4e8, 0, 2])

#f.set_figheight(2.4)
#f.set_figwidth(3.5)
#f.tight_layout()
#figstring = remove_decimal_point("gamma_cp_n%g" %n4)
#savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)





## Plot long-time diffusion coefficient
f=figure(2394072)
standard_figure_formatting("paper")
pl.rc('axes', color_cycle = cc_nyc[:3])

ax1 = gca()

rcrit = 1.78075135835468
rcrit_err = 0.00428203022864318

eps = parameters_cp3['r']/rcrit - 1.
ind = find(eps<0)
ax1.loglog(-eps[ind], Ds[ind], '.-', label = '$R^\\text{c} = %g$' %(rcrit))
ax1.hold(True)

eps = parameters_cp3['r']/(rcrit+rcrit_err) - 1.
ind = find(eps<0)
ax1.loglog(-eps[ind], Ds[ind], '.-', label = '$R^\\text{c} = %g$' %(rcrit+rcrit_err))

eps = parameters_cp3['r']/(rcrit-rcrit_err) - 1.
ind = find(eps<0)
ax1.loglog(-eps[ind], Ds[ind], '.-', label = '$R^\\text{c} = %g$' %(rcrit-rcrit_err))

x = array([1e-3,1])
ax1.plot(x, 4.*x**mu, 'k', lw = 0.25)

ax1.hold(False)



ax1.legend(loc = 'lower right', frameon=False)

ax1.set_xlabel('$-\\varepsilon$')
ax1.set_ylabel('Diffusion coefficient $D$')
ax1.axis([1e-3, 1e0, 1e-3, 30])

## Create inset for the rectification plot
ax2 = axes([0.27, 0.62, .3, .3])

ax2.plot(parameters_cp3['r'], Ds**(1./mu), '.-')
ax2.hold(True)
x = array([1e-3,1])
ax2.plot(rcrit*(1-x), 4.**(1./mu)*x, 'k', lw = 0.25)
ax2.hold(False)

ax2.set_xlabel('Radius $R$')
ax2.set_ylabel('$D^{1/\mu}$')
ax2.axis([1.6, 1.8, 0, 0.601])

f.set_figheight(2.4)
f.set_figwidth(3.5)
f.tight_layout()
figstring = remove_decimal_point("D_cp_n%g" %n3)
savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)


clf()






==> figures/cherrypit_gamma_plots.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-


import sys
from numpy import *
from pylab import *
from analysis_helpers import *
from simulationtools import *
from plottingtools import *



rho_crit = 0.359
mu = 1.31


file_stem = '../data/cherry-pit-data/msd/cp-'

files_cp1 = [
 '0.5-1.000-msd.dat',
 '0.5-1.033-msd.dat',
 '0.5-1.066-msd.dat',
 '0.5-1.100-msd.dat',
 '0.5-1.133-msd.dat',
 '0.5-1.166-msd.dat',
 '0.5-1.200-msd.dat',
 '0.5-1.205-msd.dat',
 '0.5-1.210-msd.dat',
 '0.5-1.215-msd.dat',
 '0.5-1.220-msd.dat',
 '0.5-1.225-msd.dat',
 '0.5-1.233-msd.dat',
 '0.5-1.266-msd.dat',
 '0.5-1.300-msd.dat',
 ]
n1 = 0.5
rs_cp1 = [1., 1.033, 1.066, 1.1, 1.133, 1.166, 1.2, 1.205, 1.21, 1.215, 1.22, 1.225, 1.233, 1.266, 1.3]
L1 = 251.214

cp1 = []
for f in files_cp1:
  cp1.append(calc_gamma_from_msd_file(file_stem + f))



files_cp2 = [
 '0.6-1.0-msd.dat',
 '0.6-1.033-msd.dat',
 '0.6-1.066-msd.dat',
 '0.6-1.1-msd.dat',
 '0.6-1.110-msd.dat',
 '0.6-1.115-msd.dat',
 '0.6-1.120-msd.dat',
 '0.6-1.125-msd.dat',
 '0.6-1.130-msd.dat',
 '0.6-1.133-msd.dat',
 '0.6-1.135-msd.dat',
 '0.6-1.140-msd.dat',
 '0.6-1.145-msd.dat',
 '0.6-1.150-msd.dat',
 '0.6-1.166-msd.dat',
 '0.6-1.200-msd.dat',
 '0.6-1.233-msd.dat',
 '0.6-1.266-msd.dat',
 '0.6-1.300-msd.dat',
 ]
n2 = 0.6
rs_cp2 = [1., 1.033, 1.066, 1.1, 1.110, 1.115, 1.120, 1.125, 1.13, 1.133, 1.135, 1.4, 1.45, 1.5, 1.166, 1.2, 1.233, 1.266, 1.3]
L2 = 229.326

cp2 = []
for f in files_cp2:
  cp2.append(calc_gamma_from_msd_file(file_stem + f))




files_cp3 = [
 #'0.26-1.000-msd.dat',
 #'0.26-1.033-msd.dat',
 #'0.26-1.066-msd.dat',
 #'0.26-1.100-msd.dat',
 #'0.26-1.133-msd.dat',
 #'0.26-1.166-msd.dat',
 #'0.26-1.200-msd.dat',
 #'0.26-1.233-msd.dat',
 #'0.26-1.266-msd.dat',
 #'0.26-1.300-msd.dat',
 #'0.26-1.310-msd.dat',
 #'0.26-1.320-msd.dat',
 #'0.26-1.330-msd.dat',
 #'0.26-1.340-msd.dat',
 #'0.26-1.350-msd.dat',
 #'0.26-1.360-msd.dat',
 #'0.26-1.370-msd.dat',
 #'0.26-1.380-msd.dat',
 #'0.26-1.390-msd.dat',
 #'0.26-1.400-msd.dat',
 #'0.26-1.410-msd.dat',
 #'0.26-1.420-msd.dat',
 #'0.26-1.430-msd.dat',
 #'0.26-1.440-msd.dat',
 #'0.26-1.450-msd.dat',
'cp-0.26-1.000-msd.dat',
'cp-0.26-1.140-msd.dat',
'cp-0.26-1.268-msd.dat',
'cp-0.26-1.396-msd.dat',
'cp-0.26-1.524-msd.dat',
'cp-0.26-1.652-msd.dat',
'cp-0.26-1.716-msd.dat',
'cp-0.26-1.748-msd.dat',
'cp-0.26-1.764-msd.dat',
'cp-0.26-1.772-msd.dat',
'cp-0.26-1.776-msd.dat',
'cp-0.26-1.778-msd.dat',
'cp-0.26-1.780-msd.dat',
'cp-0.26-1.782-msd.dat',
'cp-0.26-1.784-msd.dat',
'cp-0.26-1.788-msd.dat',
'cp-0.26-1.796-msd.dat',
'cp-0.26-1.812-msd.dat',
'cp-0.26-1.844-msd.dat',
'cp-0.26-1.908-msd.dat',
 ]
n3 = 0.26
rs_cp3 = [
  1.000,
  1.140,
  1.268,
  1.396,
  1.524,
  1.652,
  1.716,
  1.748,
  1.764,
  1.772,
  1.776,
  1.778,
  1.780,
  1.782,
  1.784,
  1.788,
  1.796,
  1.812,
  1.844,
  1.908,
  ]
#rs_cp3 = [1., 1.033, 1.066, 1.1, 1.133, 1.166, 1.2, 1.233, 1.266, 1.3, 1.31, 1.32, 1.33, 1.34, 1.35, 1.36, 1.37, 1.38, 1.39, 1.4, 1.41, 1.42, 1.43, 1.44, 1.45]
L3 = 2498.1
#L3 = 348.371

cp3 = []
for f in files_cp3:
  cp3.append(calc_gamma_from_msd_file('../data/markus-cplorentz/' + f))





files_cp4 = [
 '0.4-1.000-msd.dat',
 '0.4-1.033-msd.dat',
 '0.4-1.066-msd.dat',
 '0.4-1.100-msd.dat',
 '0.4-1.133-msd.dat',
 '0.4-1.166-msd.dat',
 '0.4-1.200-msd.dat',
 '0.4-1.233-msd.dat',
 '0.4-1.250-msd.dat',
 '0.4-1.260-msd.dat',
 '0.4-1.270-msd.dat',
 '0.4-1.280-msd.dat',
 '0.4-1.290-msd.dat',
 '0.4-1.300-msd.dat',
 '0.4-1.310-msd.dat',
 '0.4-1.320-msd.dat',
 '0.4-1.330-msd.dat',
 '0.4-1.340-msd.dat',
 '0.4-1.350-msd.dat',
 '0.4-1.366-msd.dat',
 '0.4-1.400-msd.dat',
 '0.4-1.433-msd.dat',
 '0.4-1.466-msd.dat',
 ]
n4 = 0.4
rs_cp4 = [1., 1.033, 1.066, 1.1, 1.133, 1.166, 1.2, 1.233, 1.25, 1.26, 1.27, 1.28, 1.29, 1.3, 1.31, 1.32, 1.33, 1.34, 1.35, 1.366, 1.4, 1.433,1.466]
L4 =  280.865

cp4 = []
for f in files_cp4:
  cp4.append(calc_gamma_from_msd_file(file_stem + f))






## Effective Exponent

f = figure(14297)
standard_figure_formatting("paper")

for dataset, r in zip(cp1, rs_cp1):
  semilogx(dataset['time']/r, dataset['gamma'], label = '$%.4g$' %r, lw = 0.75)
  hold(True)

x = array([0.1, 1e9])
plot(x,x/x*(2./3.036), 'k', lw = 0.25)

hold(False)

xlabel('Time $t/R$')
ylabel('Effective exponent $\gamma(t)$')
legend(loc = 'upper right', title = 'Combined radius $R = $', frameon=False, ncol = 3)

axis([1e-1, 1e7,  0, 2])


f.set_figheight(2.8)
f.set_figwidth(3.5)
f.tight_layout()
figstring = remove_decimal_point("gamma_cp_n%g" %n1)
savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)



cutoffs_cp2 = [1e7, 1e7, 1e7, 1e7, 1e7, 1e7, 1e7, 1e7,
               1e8, 1e8, 1e8,
               1e7, 4e6, 2e6, 1e6,
               1e5, 1e4, 4e4, 1e4,]

for dataset, r, cutoff in zip(cp2, rs_cp2, cutoffs_cp2):
  ind = find(dataset['time']/r <= cutoff)
  semilogx(dataset['time'][ind]/r, dataset['gamma'][ind], label = '$%.4g$' %r, lw = 0.75)
  hold(True)

x = array([0.1, 1e9])
plot(x,x/x*(2./3.036), 'k', lw = 0.25)

hold(False)

xlabel('Time $t/R$')
ylabel('Effective exponent $\gamma(t)$')
legend(loc = 'upper right', title = 'Combined radius $R = $', frameon=False, ncol = 4)

axis([1, 1e7,  0, 1.5])
#axis([1e-1, 1e7,  0, 2])

f.set_figheight(2.8)
f.set_figwidth(3.5)
f.tight_layout()
figstring = remove_decimal_point("gamma_cp_n%g" %n2)
savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)



cutoffs_cp3 = [1e7, 1e7, 1e7, 1e7, 1e7, 1e7,
               1e8, 1e8, 1e8, 1e8,
               1e10, 1e8, 1e8, 1e8, 1e8,
               1e8, 1e8, 4e7, 1e7, 1e7,]

for dataset, r, cutoff in zip(cp3, rs_cp3, cutoffs_cp3):
  ind = find(dataset['time']/r <= cutoff)
  semilogx(dataset['time'][ind]/r, dataset['gamma'][ind], label = '$%.4g$' %r, lw = 0.75)
  hold(True)

x = array([0.1, 1e9])
plot(x,x/x*(2./3.036), 'k', lw = 0.25)

hold(False)

xlabel('Time $t/R$')
ylabel('Effective exponent $\gamma(t)$')
legend(loc = 'upper right', title = 'Combined radius $R = $', frameon=False, ncol = 4)

axis([1, 4e8, 0, 1.5])
#axis([1e-1, 4e8, 0, 2])

f.set_figheight(2.8)
f.set_figwidth(3.5)
f.tight_layout()
figstring = remove_decimal_point("gamma_cp_n%g" %n3)
savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)



for dataset, r in zip(cp4, rs_cp4):
  semilogx(dataset['time']/r, dataset['gamma'], label = '$%.4g$' %r, lw = 0.75)
  hold(True)

x = array([0.1, 1e9])
plot(x,x/x*(2./3.036), 'k', lw = 0.25)

hold(False)

xlabel('Time $t/R$')
ylabel('Effective exponent $\gamma(t)$')
legend(loc = 'upper right', title = 'Combined radius $R = $', frameon=False, ncol = 3)

axis([1e-1, 1e7,  0, 2])
#axis([1e-2, 4e8, 0, 2])

f.set_figheight(2.8)
f.set_figwidth(3.5)
f.tight_layout()
figstring = remove_decimal_point("gamma_cp_n%g" %n4)
savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)



==> figures/cherrypit_plots.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-


import sys
from numpy import *
from pylab import *
from simulationtools import *
from plottingtools import *

def read_msd_hoefling(filename):
  datatype = [('time', 'f'), ('msd', 'f'), ('vacf', 'f'),
  ('msd_bound', 'f'), ('vacf_bound', 'f'), ('mqd', 'f'), ('mqd_bound', 'f')]
  data = loadtxt(filename, dtype=datatype)
                                 
  time_order = data['time'].argsort()
  for value_str in ['time', 'msd', 'vacf', 'msd_bound', 'vacf_bound', 'mqd', 'mqd_bound']:
    data[value_str] = data[value_str][time_order]
  
  ## Smoothing of the data and prepare for inclusion of gamma
  time_unique = unique(data['time'])
  datatype_extended = [('time', 'f'), ('msd', 'f'), ('vacf', 'f'),
  ('msd_bound', 'f'), ('vacf_bound', 'f'), ('mqd', 'f'), ('mqd_bound', 'f'),
  ('gamma', 'f')]
  data_unique = zeros((len(time_unique),), dtype = datatype_extended)
  for i, time in enumerate(time_unique):
    ind = find(data['time'] == time)
    for value_str in ['time', 'msd', 'vacf', 'msd_bound', 'vacf_bound', 'mqd', 'mqd_bound']:
      data_unique[value_str][i] = average(data[value_str][ind])

  ## calculate the effective exponent gamma
  data_unique['gamma'] = log_derive(data_unique['time'], data_unique['msd'], 'central')
  
  return data_unique
  



rho_crit = 0.359
mu = 1.31


file_stem = '../data/cherry-pit-data/msd/cp-'

files_cp1 = [
 '0.5-1.000-msd.dat',
 '0.5-1.033-msd.dat',
 '0.5-1.066-msd.dat',
 '0.5-1.100-msd.dat',
 '0.5-1.133-msd.dat',
 '0.5-1.166-msd.dat',
 '0.5-1.200-msd.dat',
 '0.5-1.205-msd.dat',
 '0.5-1.210-msd.dat',
 '0.5-1.215-msd.dat',
 '0.5-1.220-msd.dat',
 '0.5-1.225-msd.dat',
 '0.5-1.233-msd.dat',
 '0.5-1.266-msd.dat',
 '0.5-1.300-msd.dat',
 ]
n1 = 0.5
rs_cp1 = [1., 1.033, 1.066, 1.1, 1.133, 1.166, 1.2, 1.205, 1.21, 1.215, 1.22, 1.225, 1.233, 1.266, 1.3]
L1 = 251.214

cp1 = []
for f in files_cp1:
  cp1.append(read_msd_hoefling(file_stem + f))



files_cp2 = [
 '0.6-1.0-msd.dat',
 '0.6-1.033-msd.dat',
 '0.6-1.066-msd.dat',
 '0.6-1.1-msd.dat',
 '0.6-1.110-msd.dat',
 '0.6-1.115-msd.dat',
 '0.6-1.120-msd.dat',
 '0.6-1.125-msd.dat',
 '0.6-1.130-msd.dat',
 '0.6-1.133-msd.dat',
 '0.6-1.135-msd.dat',
 '0.6-1.140-msd.dat',
 '0.6-1.145-msd.dat',
 '0.6-1.150-msd.dat',
 '0.6-1.166-msd.dat',
 '0.6-1.200-msd.dat',
 '0.6-1.233-msd.dat',
 '0.6-1.266-msd.dat',
 '0.6-1.300-msd.dat',
 ]
n2 = 0.6
rs_cp2 = [1., 1.033, 1.066, 1.1, 1.110, 1.115, 1.120, 1.125, 1.13, 1.133, 1.135, 1.4, 1.45, 1.5, 1.166, 1.2, 1.233, 1.266, 1.3]
L2 = 229.326

cp2 = []
for f in files_cp2:
  cp2.append(read_msd_hoefling(file_stem + f))




files_cp3 = [
 #'0.26-1.000-msd.dat',
 #'0.26-1.033-msd.dat',
 #'0.26-1.066-msd.dat',
 #'0.26-1.100-msd.dat',
 #'0.26-1.133-msd.dat',
 #'0.26-1.166-msd.dat',
 #'0.26-1.200-msd.dat',
 #'0.26-1.233-msd.dat',
 #'0.26-1.266-msd.dat',
 #'0.26-1.300-msd.dat',
 #'0.26-1.310-msd.dat',
 #'0.26-1.320-msd.dat',
 #'0.26-1.330-msd.dat',
 #'0.26-1.340-msd.dat',
 #'0.26-1.350-msd.dat',
 #'0.26-1.360-msd.dat',
 #'0.26-1.370-msd.dat',
 #'0.26-1.380-msd.dat',
 #'0.26-1.390-msd.dat',
 #'0.26-1.400-msd.dat',
 #'0.26-1.410-msd.dat',
 #'0.26-1.420-msd.dat',
 #'0.26-1.430-msd.dat',
 #'0.26-1.440-msd.dat',
 #'0.26-1.450-msd.dat',
'cp-0.26-1.000-msd.dat',
'cp-0.26-1.140-msd.dat',
'cp-0.26-1.268-msd.dat',
'cp-0.26-1.396-msd.dat',
'cp-0.26-1.524-msd.dat',
'cp-0.26-1.652-msd.dat',
'cp-0.26-1.716-msd.dat',
'cp-0.26-1.748-msd.dat',
'cp-0.26-1.764-msd.dat',
'cp-0.26-1.772-msd.dat',
'cp-0.26-1.776-msd.dat',
'cp-0.26-1.778-msd.dat',
'cp-0.26-1.780-msd.dat',
'cp-0.26-1.782-msd.dat',
'cp-0.26-1.784-msd.dat',
'cp-0.26-1.788-msd.dat',
'cp-0.26-1.796-msd.dat',
'cp-0.26-1.812-msd.dat',
'cp-0.26-1.844-msd.dat',
'cp-0.26-1.908-msd.dat',
 ]
n3 = 0.26
rs_cp3 = [
  1.000,
  1.140,
  1.268,
  1.396,
  1.524,
  1.652,
  1.716,
  1.748,
  1.764,
  1.772,
  1.776,
  1.778,
  1.780,
  1.782,
  1.784,
  1.788,
  1.796,
  1.812,
  1.844,
  1.908,
  ]
#rs_cp3 = [1., 1.033, 1.066, 1.1, 1.133, 1.166, 1.2, 1.233, 1.266, 1.3, 1.31, 1.32, 1.33, 1.34, 1.35, 1.36, 1.37, 1.38, 1.39, 1.4, 1.41, 1.42, 1.43, 1.44, 1.45]
L3 = 2498.1
#L3 = 348.371

cp3 = []
for f in files_cp3:
  cp3.append(read_msd_hoefling('../data/markus-cplorentz/' + f))





files_cp4 = [
 '0.4-1.000-msd.dat',
 '0.4-1.033-msd.dat',
 '0.4-1.066-msd.dat',
 '0.4-1.100-msd.dat',
 '0.4-1.133-msd.dat',
 '0.4-1.166-msd.dat',
 '0.4-1.200-msd.dat',
 '0.4-1.233-msd.dat',
 '0.4-1.250-msd.dat',
 '0.4-1.260-msd.dat',
 '0.4-1.270-msd.dat',
 '0.4-1.280-msd.dat',
 '0.4-1.290-msd.dat',
 '0.4-1.300-msd.dat',
 '0.4-1.310-msd.dat',
 '0.4-1.320-msd.dat',
 '0.4-1.330-msd.dat',
 '0.4-1.340-msd.dat',
 '0.4-1.350-msd.dat',
 '0.4-1.366-msd.dat',
 '0.4-1.400-msd.dat',
 '0.4-1.433-msd.dat',
 '0.4-1.466-msd.dat',
 ]
n4 = 0.4
rs_cp4 = [1., 1.033, 1.066, 1.1, 1.133, 1.166, 1.2, 1.233, 1.25, 1.26, 1.27, 1.28, 1.29, 1.3, 1.31, 1.32, 1.33, 1.34, 1.35, 1.366, 1.4, 1.433,1.466]
L4 =  280.865

cp4 = []
for f in files_cp4:
  cp4.append(read_msd_hoefling(file_stem + f))



## MSD                       
f = figure(14297)
standard_figure_formatting("paper")

for dataset, r in zip(cp1, rs_cp1):
  loglog(dataset['time']/r, dataset['msd']/r**2., label = '$%.4g$' %r)
  hold(True)

x = array([0.1, 1e9])
plot(x,x**(2./3.036)/2., 'k', lw = 0.25)
plot(x, x/x*(L1/2.)**2, 'k:', lw = 0.25)

hold(False)

xlabel('Time $t/R$')
ylabel('Mean-squared displacement $\delta r^2(t)/R^2$')
legend(loc = 'upper left', title = '$R = $', frameon=False, ncol = 1)

#axis([1e-2, 1e7, 1e-1, 1e4])
axis([1e-2, 4e8, 1e-1, 1e7])

f.set_figheight(2.8)
f.set_figwidth(2)
f.tight_layout()
figstring = remove_decimal_point("msd_cp_n%g" %n1)
savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)




for dataset, r in zip(cp2, rs_cp2):
  loglog(dataset['time']/r, dataset['msd']/r**2., label = '$%.4g$' %r)
  hold(True)

x = array([0.1, 1e9])
plot(x,x**(2./3.036)/2., 'k', lw = 0.25)
plot(x, x/x*(L2/2.)**2, 'k:', lw = 0.25)
hold(False)

xlabel('Time $t/R$')
ylabel('Mean-squared displacement $\delta r^2(t)/R^2$')
legend(loc = 'upper left', title = '$R = $', frameon=False, ncol = 2)

#axis([1e-2, 1e7, 1e-1, 1e4])
axis([1e-1, 1e8, 1e-1, 1e5])

f.set_figheight(2.8)
f.set_figwidth(3.5)
f.tight_layout()
figstring = remove_decimal_point("msd_cp_n%g" %n2)
savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)



for dataset, r in zip(cp3, rs_cp3):
  loglog(dataset['time']/r, dataset['msd']/r**2., label = '$%.4g$' %r)
  hold(True)

x = array([0.1, 1e9])
plot(x,x**(2./3.036)/2., 'k', lw = 0.25)
plot(x, x/x*(L3/2.)**2, 'k:', lw = 0.25)
hold(False)

xlabel('Time $t/R$')
ylabel('Mean-squared displacement $\delta r^2(t)/R^2$')
legend(loc = 'lower right', title = '$R = $', frameon=False, ncol = 3)

#axis([1e-2, 1e7, 1e-1, 1e4])
axis([1e-1, 1e9, 1e-1, 1e7])

f.set_figheight(2.8)
f.set_figwidth(3.5)
f.tight_layout()
figstring = remove_decimal_point("msd_cp_n%g" %n3)
savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)





for dataset, r in zip(cp4, rs_cp4):
  loglog(dataset['time']/r, dataset['msd']/r**2., label = '$%.4g$' %r)
  hold(True)

x = array([0.1, 1e9])
plot(x,x**(2./3.036)/2., 'k', lw = 0.25)
plot(x, x/x*(L4/2.)**2, 'k:', lw = 0.25)

hold(False)

xlabel('Time $t/R$')
ylabel('Mean-squared displacement $\delta r^2(t)/R^2$')
legend(loc = 'upper left', title = '$R = $', frameon=False, ncol = 1)

#axis([1e-2, 1e7, 1e-1, 1e4])
axis([1e-1, 4e8, 1e-1, 1e7])

f.set_figheight(2.8)
f.set_figwidth(3.5)
f.tight_layout()
figstring = remove_decimal_point("msd_cp_n%g" %n4)
savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)







==> figures/latextest.py <==
# from matplotlib import *
from numpy import *
from pylab import *

rc('text', usetex=True)

x = linspace(0,2)
plot(x,x**2.)
# xlabel("f")
savefig("systemSchematics.pdf", bbox_inches='tight', dpi = 300, pad_inches=0.02)


==> figures/plottingtools.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import sys
import os
import glob
from numpy import *
import re
import pylab as pl
import matplotlib.pyplot as plt


# Define function for string formatting of scientific notation
def sci_notation(num, decimal_digits=1, precision=None, exponent=None):
  """
  Returns a string representation of the scientific
  notation of the given number formatted for use with
  LaTeX or Mathtext, with specified number of significant
  decimal digits and precision (number of decimal digits
  to show). The exponent to be used can also be specified
  explicitly.
  """
  from math import floor, log10
  if not exponent:
      exponent = int(floor(log10(abs(num))))
  coeff = round(num / float(10**exponent), decimal_digits)
  if not precision:
      precision = decimal_digits

  return r"${0:.{2}f}\cdot10^{{{1:d}}}$".format(coeff, exponent, precision)






#def sinebow(h):
  #""" sinebow(h) returns a color out of the rainbow according to the angle h in the   color circle.
  #h is expected to be in radians, i.e. 1 marks a full circle.
  #The color is returned as tuple (r,g,b) with r,g,b in the interval [0,1].
  #"""
  #h += 1./2
  #h *= -1.
  #r = sin(pi * h)
  #g = sin(pi * (h + 1./3))
  #b = sin(pi * (h + 2./3))
  #return (r*r, g*g, b*b)

# Custom colorcycles
# NYC Subway colors, see http://www.jsvine.com/mta-colors/
cc_nyc = ("#2850AD", "#E00034", "#009B3A", "#6E267B",
          "#CE8E00",  "#6E3219","#060983", "#00A1DE", "#B933AD", "#6CBE45",
          "#996633", "#FF6319",
          )

#cc_light = ("#3B76FF", "#E0476C", "#4A9B6A", "#8C4398",
          #"#CEA242",  "#994623","#382F98", "#48C1FE", "#F26CE3", "#94E66B",
          #"#99714C", "#FF9046",)

#cc_veryLight = ("#88ABFF", "#DBB8C0", "#81EDAA", "#D6BBDB",
          #"#DBBC77",  "#DBB7A9","#8183DB", "#9AE1FE", "#DBB3D7", "#CCDBC5",
          #"#DBCDC0", "#DBA68C",)

#f = figure()
#x = linspace(1,2)
#for i, c1, c2 in zip(range(len(cc_nyc)), cc_nyc, cc_light):
  #plot(x,x+i, color=c1, lw = 5)
  #hold(True)
  #plot(x,x+i+0.5, color=c2, lw = 5)
#hold(False)
#show()

#cc_nyc_long = ("#2850AD", "#E00034", "#009B3A", "#6E267B",
          #"#CE8E00", "#6E3219","#060983", "#00A1DE", "#B933AD", "#6CBE45",
          #"#996633", "#FF6319", "#923D97","#0039A6","#00985F",  "#FCCC0A",
          #"#FF6319", "#EE352E", "#00933C",
          #"#C60C30", "#0039A6", "#A626AA",)



#from colormath.color_objects import RGBColor
#color = RGBColor(0,0,0)
#color.set_from_rgb_hex(cc_nyc[2])

#cc_light = []
#factor = 1.3
#rgbc = RGBColor(0,0,0)
#for color in cc_nyc:
  #rgbc.set_from_rgb_hex(color)
  #rgbc.rgb_b = min(rgbc.rgb_b*factor, 255)
  #rgbc.rgb_g = min(rgbc.rgb_g*factor, 255)
  #rgbc.rgb_r = min(rgbc.rgb_r*factor, 255)
  #cc_light.append(rgbc.get_rgb_hex())


#cc_nyc_grey = ("#A7A9AC","#808183", "#4D5357",)
#"#00AF3F",

## USE brewer2mpl

#pl.figure(1)
#pl.rc('axes', color_cycle = cc_nyc)
#xs = range(pl.shape(cc_nyc)[0])
#for x in xs:
  #pl.plot((x+1,x+1),(0,1), linewidth = 10)
  #pl.hold(True)

#pl.hold(False)
#pl.show()

#pl.figure(1)
#pl.rc('axes', color_cycle = cc_nyc_long)
#xs = range(pl.shape(cc_nyc_long)[0])
#for x in xs:
  #pl.plot((x+1,x+1),(0,1), linewidth = 10)
  #pl.hold(True)

#pl.hold(False)
#pl.show()

pl.rc('axes', color_cycle = cc_nyc)
#cap = dict(facecolor='black', width=0, headwidth=4., shrink=0.05)
cap = dict(facecolor='black', arrowstyle="-", connectionstyle="arc3,rad=0.0")


        

def standard_figure_formatting(case):
  #TODO: Set different styles for print, display, slides
  pl.rc('text', usetex=True)
  
  ## Set to Times for all numbers and text
  #pl.rc('font', family='serif', serif=['Times'], size=8)
  #pl.rc('text.latex', preamble=(r'\usepackage{amsmath}', r'\usepackage{underscore}', r'\usepackage{bm}'))

  ## Set to latex and Helvetica for all numbers and text
  #pl.rc('font', family='sans-serif', serif=['Helvetica'], size=8)
  #pl.rc('text.latex', preamble=(r'\usepackage{amsmath}', r'\usepackage{underscore}', r'\usepackage{helvet}', r'\usepackage{sfmath}', r'\usepackage{bm}'))

  # Set to Open Sans for all numbers and text
  pl.rc('font', family='sans-serif', serif=['Open Sans'])
  #pl.rc('font', family='serif', serif='ptm', size=11)
  pl.rc('text.latex', preamble=(
    r'\usepackage[T1]{fontenc}',
    r'\usepackage{amsmath}',
    r'\usepackage{underscore}',
    #r'\usepackage[lite,eucal,subscriptcorrection,slantedGreek,zswash]{mtpro2}'
   r'\usepackage[default, scale=0.9]{opensans}',
   r'\usepackage{sfmath}',
   r'\usepackage{bm}',
  ))
  # http://www.scipy.org/Cookbook/Matplotlib/UsingTex
  #pl.rc('ps', usedistiller='xpdf')

  if (case == 'print'):
    pl.rc('font', size=8)
    pl.rc('legend',
      borderpad=0.5, borderaxespad=0.5, labelspacing=0.1,
      handlelength=2.2, handletextpad=0.4,
      frameon=False, numpoints=1, fontsize=8)
    pl.rc('lines', markeredgewidth=0.001, linewidth=1, markersize=6)
    pl.rc('axes', linewidth=0.15, titlesize=8)
    pl.rcParams['xtick.major.size'] = 4
    pl.rcParams['xtick.minor.size'] = 2
    pl.rcParams['ytick.major.size'] = 4
    pl.rcParams['ytick.minor.size'] = 2
    pl.rcParams['xtick.major.width'] = 0.15
    pl.rcParams['xtick.minor.width'] = 0.15
    pl.rcParams['ytick.major.width'] = 0.15
    pl.rcParams['ytick.minor.width'] = 0.15
    
  elif (case == 'printfour'):
    pl.rc('font', size=32)
    pl.rc('legend',
      borderpad=2, borderaxespad=2, labelspacing=0.4,
      handlelength=6.4, handletextpad=1.6,
      frameon=False, numpoints=4, fontsize=32)
    pl.rc('lines', markeredgewidth=0.001, linewidth = 4, markersize=24)
    pl.rc('axes', linewidth=0.5, titlesize=32)
    #pl.rcParams['xtick.major.size'] = 16
    #pl.rcParams['xtick.minor.size'] = 8
    #pl.rcParams['ytick.major.size'] = 16
    #pl.rcParams['ytick.minor.size'] = 8
  
  elif (case == 'printsmall'):
    pl.rc('font', size=7)
    pl.rc('legend',
      borderpad=0.5, borderaxespad=0.5,
      labelspacing=0.1, # spacing between labels
      handlelength=1.6,  handletextpad=0.4, # length and distance to label of the handle giving the style of the data line
      frameon=False, numpoints=1,
      fontsize=7)
    pl.rc('lines', markeredgewidth=0.001, linewidth=1, markersize=6)
    pl.rc('axes', linewidth=0.15, titlesize=7)
    pl.rcParams['xtick.major.size'] = 4
    pl.rcParams['xtick.minor.size'] = 2
    pl.rcParams['ytick.major.size'] = 4
    pl.rcParams['ytick.minor.size'] = 2
    pl.rcParams['xtick.major.width'] = 0.15
    pl.rcParams['xtick.minor.width'] = 0.15
    pl.rcParams['ytick.major.width'] = 0.15
    pl.rcParams['ytick.minor.width'] = 0.15

  elif (case == 'paper'):
    fontsize = 7.5
    legendfontsize = 7
    pl.rc('font', size=fontsize)
    pl.rc('legend',
      borderpad=0.5, borderaxespad=0.5,
      labelspacing=0.1,
      handlelength=1.6, handletextpad=0.4,
      frameon=False, numpoints=1, fontsize=legendfontsize)
    pl.rc('lines', markeredgewidth=0.001, linewidth=0.75, markersize=6)
    pl.rc('axes', linewidth=0.1, titlesize=fontsize)
    pl.rcParams['xtick.major.size'] = 4
    pl.rcParams['xtick.minor.size'] = 2
    pl.rcParams['ytick.major.size'] = 4
    pl.rcParams['ytick.minor.size'] = 2
    pl.rcParams['xtick.major.width'] = 0.25
    pl.rcParams['xtick.minor.width'] = 0.25
    pl.rcParams['ytick.major.width'] = 0.25
    pl.rcParams['ytick.minor.width'] = 0.25
    
  elif (case == 'slide'):
    pl.rc('font', size=12)
    pl.rc('legend',
    borderpad=0.5, borderaxespad=0.5,
    labelspacing=0.1,
    handlelength=1.3, handletextpad=0.4,
    frameon=False, numpoints=1, fontsize=12)
    pl.rc('lines', linewidth=2, markersize=10, markeredgewidth=0.001)
    pl.rc('axes', linewidth=0.15, titlesize=8)
  elif (case == 'display'):
    params = pl.rcParamsDefault
    pl.rcParams.update(params)
  else:
    sys.exit("""'%s' is not a valid choice for case, use values 'print', 'printsmall', 'printfour', 'slide', or 'display' instead""" %(case))

def remove_decimal_point(number):
  if pl.is_numlike(number):
    string = '%g' %number
  elif pl.is_string_like(number):
    string = number
  else:
    sys.exit("error: Can't figure out the type of the argument, try a number or a string")
  return string.replace(".","p")




==> figures/simulationtools.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import sys
import os
import glob
from numpy import *
import pylab as pl

def WCAPotential(r, eps = 0.1, sigma = 1.):
  result = zeros([len(r),])
  ind = find(r < 1.12246205 * sigma)
  rho = (sigma/r[ind])**6
  result[ind] = 4*eps * rho * (rho - 1) + eps
  return result

def hardSphereDiameter(sigma_mf, energy, epsilon = 0.1):
    """
    sigma: soft-sphere diameter, from WCA pair potential
    energy: energy of the particle
    """
    return 2. * sigma_mf * (0.5 + sqrt(energy/(8.*epsilon)))**(-1./6.)
    #return 2. * sigma * (sqrt(energy/(8.*epsilon)))**(-1./6.)

def read_positions(fname_glob):
  """
  Reads positional data from all files described by fname_glob, attempts
  to put it all into one timeline and returns it as the tuple [t,r].
  t[t_index] is a one-dimensional tuple,
  r[t_index][particle_index,dim_index] is multidimensional
  """
  files = create_file_list(fname_glob)
  return read_positions_from_files(files)

def read_positions_from_files(files):
  """
  Reads positional data from files passed as the only argument, attempts
  to put it all into one timeline and returns it as the tuple [t,r].
  t[t_index] is a one-dimensional tuple,
  r[t_index][particle_index,dim_index] is multidimensional
  """
  t = []
  r = []
  for f in files:
    # the first row contains only the time as a single number,
    # the rest is in three columns. Because loadtxt automatically
    # assumes that the structure of the first line will hold for
    # all lines in the document, I have to read in the first line
    # separately from the rest.
    tmp = loadtxt(f)
    t.append(tmp[0])
    r.append(loadtxt(f,skiprows=1))
    [npart,dim] = shape(r[-1])
    if dim != 3 and dim != 2:
      sys.exit('error: Data has wrong shape. read_pos assumes a time in the first line, then three columns of positional data')
  # Sort the list according to ascending times
  t,r = (list(entry) for entry in zip(*sorted(zip(t,r))))
  t = array(t)
  r = array(r)
  return t, r


def read_configuration(fname_glob):
  """
  Reads positional and velocity data from all files described by fname_glob, attempts
  to put it all into one timeline and returns it as the tuple [t,r,v].
  DOES NOT INCLUDE ACTUAL TIMES, RIGHT NOW, t CARRIES ONLY AN INCREMENTING INDEX!
  t[t_index] is a one-dimensional tuple,
  r[t_index][particle_index,dim_index] is multidimensional
  v[t_index][particle_index,dim_index] is multidimensional
  """
  files = create_file_list(fname_glob)
  t = []
  r = []
  v = []
  incr = 0
  for f in files:
    # do not attempt to read times for now.
    t.append(incr)
    incr = incr + 1

    tmp = loadtxt(f)
    [npart,width] = shape(tmp)
    if width != 6:
      sys.exit('error: Data has wrong shape. read_configuration assumes three columns of positional data and three columns of velocity data.')
    r.append(tmp[:,:3])
    v.append(tmp[:,3:])

  # Sort the list according to ascending times
  #t,r = (list(entry) for entry in zip(*sorted(zip(t,r))))
  return t, r, v

def read_msd(fname):
  """
  Reads MSD data and returns the arrays t,msd.
  """
  tmp = loadtxt(fname)
  [length, width] = shape(tmp)
  msd = zeros([length,3])
  if width:
      t = tmp[:,0]
      if width == 10:
          msd[:,0] = sum(tmp[:,1:4],1)
          msd[:,1] = sum(tmp[:,4:7],1)
          msd[:,2] = sum(tmp[:,7:9],1)
      elif width == 7:
          msd[:,0] = sum(tmp[:,1:3],1)
          msd[:,1] = sum(tmp[:,3:5],1)
          msd[:,2] = sum(tmp[:,5:7],1)
      else:
          sys.exit('error: "read_msd" assumes two or three columns for three particles species each. Here, there are %i in total instead.'%(width))
  else:
      sys.exit('error: Data has wrong shape ')
  return t, msd

def read_msd_energydist(fname):
  """
  Reads energy-distributed MSD data and returns the arrays time,energy,msd.
  """
  # Function assumes three columns: time, energy, and msd. Since msd is a function of both,
  # every combination of a time and a energy value comes up. The main purpose of the function
  # is to figure out all the unique time and energy values and produce a two-dimensional msd array.
  tmp = loadtxt(fname)
  [length, width] = shape(tmp)
  if width:
    if width == 3:
      t = tmp[:,0]
      e = tmp[:,1]
      msd = tmp[:,2]
    else:
      sys.exit('error: "read_msd_energydist" assumes three columns: time, energy and MSD. Please check the format of %s.' %(fname))
  else:
    sys.exit('error: Some grave error with the data format of "%s".' %(fname))

  # Produce time and energy arrays consisting of all different values but each value only once.
  tu = unique(t)
  eu = unique(e)
  eu_size = size(eu)
  # Reconstruct the two-dimensional msd array
  msdu = ones((size(tu),eu_size)) * (-100)
  k = 0
  for time in tu:
    ind = pl.find(t == time)
    # Normally the number of identical time values is supposed to match the number of energies
    if size(ind) == eu_size:
      msdu[k,:] = msd[ind,:]
    elif int(size(ind)/2) == eu_size:
      sys.exit('What? More identival time values than energies?')
      #msdu[k,:] = (msd[ind[:eu_size],:] + msd[ind[eu_size:],:])/2
    else:
      sys.exit('error: MSD data in "%s" seems corrupted, energy-histogram appears to vary over the course of the file.' %(fname))
    k = k+1
  return tu, eu, msdu


def read_sofq(fname):
  tmp = loadtxt(fname)
  [length, width] = shape(tmp)
  if width:
    q = tmp[1:,0]
    if width == 8:
      sofq = {'aa' : tmp[1:,1],
      'ab' : tmp[1:,2],
      'ac' : tmp[1:,3],
      'bb' : tmp[1:,4],
      'bc' : tmp[1:,5],
      'cc' : tmp[1:,6],
      'mult' : tmp[1:,7],
      'q0': tmp[0,:]}
    else:
      sys.exit('error: Function assumes eight data columns for structure factor of terniary mixture.')
  else:
    sys.exit('error: Some grave error with the data format of "%s".' %(fname))
  return q, sofq

#def read_fsqt(fname):
  #"""
  #Reads the self-intermediate scattering function data given in fname and returns it as the tuple
  #[t,F,Chi] with up to three components included in F and Chi.
  #"""
  #tmp = loadtxt(fname)
  #[length, width] = shape(tmp)
  #if width:
    #if width == 7:
      #t = tmp[:,0]
      #F = tmp[:,1:4]
      #Chi = tmp[:,4:]
    #else:
      #sys.exit('error: Function assumes seven data columns for intermediate scattering function of terniary mixture.')
  #else:
    #sys.exit('error: Some grave error with the data format of "%s".' %(fname))
  #return t,F,Chi


def read_fsqt(fname):
  """
  Reads the self-intermediate scattering function data given in fname and returns it as the tuple
  [t, F, Chi, q] with up to three components included in F and Chi.
  """
  import re

  ##
  
  ## Read data

  try:
    tmp = loadtxt(fname)
  except ValueError:
    sys.exit('error: It seems that the file %s did not contain readable data.' %fname)
  
  tmpshape = shape(tmp)
  if size(tmpshape) < 2:
    sys.exit('error: Seemingly no data in file "%s".' %(fname))
  [length, width] = tmpshape
  if width:
    if width == 7:
      t = tmp[:,0]
      F = tmp[:,1:4]
      Chi = tmp[:,4:]
    else:
      sys.exit('error: Function assumes seven data columns for intermediate scattering function of terniary mixture.')
  else:
    sys.exit('error: Some grave error with the data format of "%s".' %(fname))

    
  ## Read wavenumber interval
  q = [-1, -1]
  for line in open(fname):
    # remove leading and trailing whitespace
    li=line.strip()
    if li.startswith("#"):
      if "qmin" in li:
        q[0] = [float(s) for s in re.findall("\d+.\d+", li)][0]
      if "qmax" in li:
        q[1] = [float(s) for s in re.findall("\d+.\d+", li)][0]
  if -1 in q:
    sys.exit('error: Could not determine valid q-value')


  return t, F, Chi, q

  
def read_fsqt_fromFiles(fname_glob):
  """ Reads in a filename glob and returns the t, Fsqts and wave numbers qs it finds
      (Fsqt only for type b of binary mixtures).
  """
  files = create_file_list(fname_glob)
  ## TODO: Read in necessary parameters
  # TODO Enter parameters file and read out sigma_bb
  Fs = []
  qs = []
  for f in files:
    t, F, Chi, q = read_fsqt(f)
    Fs.append(F[:,1])
    qs.append(q)
  Fs = reshape(Fs, shape(Fs))
  #qs = array(qs)
  #print shape(qs), qs, q

  return t, Fs, qs



def fsqt_longTimeLimitFromFiles(fname_glob):
  t, Fs, qs = read_fsqt_fromFiles(fname_glob)
  return qs, average(Fs[:,-6:-1], axis=1)

  

def read_fsqt_hoefling(fname):
  """
  Reads the self-intermediate scattering function data given in fname, assuming the data structure
  of Felix Hoeflings Lorentz model code, and returns it as the tuple
  [t,q,F].
  """
  tmp = loadtxt(fname)
  [length, width] = shape(tmp)
  if width:
    if width == 4:
      t = tmp[:,0]
      q = tmp[:,1]
      F = tmp[:,2]
    else:
      sys.exit('error: Function assumes seven data columns for intermediate scattering function of terniary mixture.')
  else:
    sys.exit('error: Some grave error with the data format of "%s".' %(fname))
  
  #shape(t)
  #shape(q)
  #shape(F)
  
  tu = unique(t)
  qu = unique(q)
  sizequ = size(qu)
  Fu = ones((size(tu),sizequ)) * (-100)
  k = 0
  for time in tu:
    ind = pl.find(t == time)
    if size(ind) == sizequ:
      Fu[k,:] = F[ind,:]
    elif int(size(ind)/2) == sizequ:
      Fu[k,:] = (F[ind[:sizequ],:] + F[ind[sizequ:],:])/2
    else:
      sys.exit('error: Fsqt data in "%s" seems corrupted, q-grid appears to vary over the course of the file.' %(fname))
    k = k+1
  return tu, qu, Fu
  #return t,q,F


  
  
def read_vh_self(fname):
  """
  Reads the self-van-Hove data given in fname and returns it as the tuple
  [t,r,vH].
  """
  tmp = loadtxt(fname)
  [length, width] = shape(tmp)
  if not width:
    sys.exit('error: Function needs at least three columns of data: t,r,vH.')
  t = tmp[:,0]
  r = tmp[:,1]
  vH= tmp[:,2:]
  
  tu = unique(t)
  ru = unique(r)
  vHu = ones((size(tu),size(ru),width-2)) * (-100)
  k = 0
  for time in tu:
    ind = pl.find(t == time)
    vHu[k,:,:] = vH[ind,:]
    k = k+1
  return tu,ru,vHu

def read_vh_self_legacy(fname):
  """
  Reads the self-van-Hove data given in fname and returns it as the tuple
  [t,r,vH].
  """

  return -1
  #tmp = loadtxt(fname)
  #[length, width] = shape(tmp)
  #if not width:
    #sys.exit('error: Function needs at least three columns of data: t,r,vH.')
  #t = tmp[:,0]
  #r = tmp[:,1]
  #vH= tmp[:,2:]

  #tu = unique(t)
  #ru = unique(r)
  #vHu = ones((size(tu),size(ru),width-2)) * (-100)
  #k = 0
  #for time in tu:
    #ind = pl.find(t == time)
    #vHu[k,:,:] = vH[ind,:]
    #k = k+1
  #return tu,ru,vHu

def read_energy(fname):
  """
  Reads the energy data given in fname and returns it as the tuple
  [t,ekin,epot,etot].
  """
  tmp = loadtxt(fname)
  [length, width] = shape(tmp)
  t = tmp[:,0]
  ekin = tmp[:,1]
  epot = tmp[:,2]
  if width == 3:
    etot = ekin+epot
  else:
    etot = tmp[:,3]
  return t,ekin,epot,etot

def read_energy_histogram(fname):
    """
    Reads the histogram of particle energies data given in fname and returns it as the tuple
    [t,energy,probability].
    """
    tmp = loadtxt(fname)
    [length, width] = shape(tmp)
    if not width or width != 3:
      sys.exit('error: Function needs three columns of data: t, energy, histogram')
    t = tmp[:,0]
    energy = tmp[:,1]
    probability = tmp[:,2]

    tu = unique(t)
    energyu = unique(energy)
    probabilityu = ones((size(tu),size(energyu))) * (-100)
    k = 0
    for time in tu:
      ind = pl.find(t == time)
      probabilityu[k,:] = probability[ind]
      k = k+1
    return tu,energyu, probabilityu
  
def derive(x,f, option='forward'):
    """
    derive(x,f,option) calculates the difference quotient df/dx. Optionally, one can set
    whether to employ the forward, backward or central quotient with the option strings
    'forward', 'backward', 'central'.
    """
    xshape = shape(x)
    xlen = xshape[0]
    if (size(xshape) > 1):
        xwidth = xshape[1]
    fshape = shape(f)
    flen = fshape[0]
    if (size(fshape) > 1):
        fwidth = fshape[1]
        if flen < fwidth:
            f = transpose(f)
            fshape = shape(f)
            flen = fshape[0]
            fwidth = fshape[1]
    if xlen != flen:
        sys.exit("error: both arguments need to be of the same length")
        
    # Backward difference quotient
    if option == 'backward':
      if 'fwidth' in locals():
          #df = zeros([flen,fwidth])
          df = zeros([flen,fwidth])*nan
          for row in range(fwidth):
              df[1:,row] = (f[1:,row] - f[:-1,row]) / (x[1:] - x[:-1])
          #df[0,:] = df[1,:]
      else:
          df = zeros(flen)
          df[1:] = (f[1:] - f[:flen-1]) / (x[1:] - x[:flen-1])
          df[0] = nan

    # Forward difference quotient
    elif option == 'forward':
      if 'fwidth' in locals():
          df = zeros([flen,fwidth])*nan
          for row in range(fwidth):
              df[:-1,row] = (f[1:,row] - f[:-1,row]) / (x[1:] - x[:-1])
          #df[-1,:] = df[-2,:]
      else:
          df = zeros(flen)*nan
          df[:-1] = (f[1:] - f[:flen-1]) / (x[1:] - x[:flen-1])
          #df[-1] = nan

    # Central difference quotient
    elif option == 'central':
      if 'fwidth' in locals():
          df = zeros([flen,fwidth])*nan
          for row in range(fwidth):
              df[1:-1,row] = (f[2:,row] - f[:-2,row]) / (x[2:] - x[:-2])
          #df[0,:] = df[1,:]
          #df[-1,:] = df[-2,:]
      else:
          df = zeros(flen)*nan
          df[1:-1] = (f[2:] - f[:flen-2]) / (x[2:] - x[:flen-2])
          #df[0] = nan
          #df[-1] = nan
    else:
      sys.exit("error: incorrect third argument set. Use either 'forward', 'backward', or 'central'.")
    return df

def second_derive(x,f):
    """
    second_derive(x,f) calculates the numerical approximation of the 2nd derivative d^2f/dx^2.
    x does not need to be uniform.
    """
    xshape = shape(x)
    xlen = xshape[0]
    if (size(xshape) > 1):
        xwidth = xshape[1]
    fshape = shape(f)
    flen = fshape[0]
    if (size(fshape) > 1):
        fwidth = fshape[1]
        if flen < fwidth:
            f = transpose(f)
            fshape = shape(f)
            flen = fshape[0]
            fwidth = fshape[1]
    if xlen != flen:
        sys.exit("error: both arguments need to be of the same length")
        
    df1 = derive(x,f,'backward')
    df2 = derive(x,f,'forward')
    
    diff = zeros(shape(x))*nan
    diff[1:-1] = x[2:]
    diff[1:] = (diff[1:]-x[:-1])/2.

    if 'fwidth' in locals():
      d2f = zeros([flen,fwidth])*nan       
      for row in range(fwidth):
        d2f = (df2-df1)/diff
    else:
      d2f = (df2-df1)/diff
    return d2f

def log_derive(x,f, option='forward'):
    """
    log_derive(x,f,option) calculates the logarithmic difference quotient d(log10(f))/d(log10(x)). Optionally, one can set whether to employ the forward, backward or central quotient with the option strings 'forward', 'backward', 'central'.
    """
    #ind = find(f==0)
    #if len(ind) == 0:
        #sys.exit "warning: function values contain zero(s)"
    return derive(log10(x),log10(f),option)

def calc_msd(t,r):
  msd = []
  [npart,dim] = shape(r[0])
  for pos in r:
    msd.append(sum(pos-r[0])**2/npart)
  return msd



def alphanum_key(s):
    """ Turn a string into a list of string and number chunks.
        "z23a" -> ["z", 23, "a"]
    """
    import re
    def tryint(s):
      try:
          return int(s)
      except:
          return s
        
    return [ tryint(c) for c in re.split('([0-9]+)', s) ]

def sort_nicely(l):
    """ Sort the given list in the way that humans expect. This happens in place.
    """
    l.sort(key=alphanum_key)


def create_file_list(file_wildcard):
    # list files matching the file_wildcard in respect to the current directory
    files = [f for f in glob.glob(file_wildcard) if os.path.isfile(f)]
    # sort list of files in place
    sort_nicely(files)
    return files


def create_folder_list(folder_wildcard):
    # list folders matching the folder_wildcard in respect to the current directory
    folders = [f for f in glob.glob(folder_wildcard) if not os.path.isfile(f)]
    # sort list of files in place
    sort_nicely(folders)
    return folders


def create_file_list_spread_with_delta(fname_glob, delta):
  """
  create_file_list_spread_with_delta(fname_glob, delta):
  Creates a sorted file list for files matching fname_glob assuming that they contain a timestamp in their name. It only returns files which are at least delta timesteps spaced apart.
  """

  files = create_file_list(fname_glob)
  #ignore files starting with '.' using list comprehension
  files = [filename for filename in files if filename[0] != '.']
  # Exclude parameter files
  files = [filename for filename in files if (len(filename) >= 3 and filename[3] != '_')]

  files_with_spread = []
  next_allowed_timestamp = 0
  for filename in files:
    f_key = alphanum_key(filename) # separate file names into individual parts.
    # typically the timestamp is the last element of the filename
    timestamp = f_key[-2]
    # correct for the stupid case of the first file, which has no timestamp
    if (timestamp == "run"):
      timestamp = 0
    elif (not pl.is_numlike(timestamp)):
      continue

    if(timestamp >= next_allowed_timestamp):
      files_with_spread.append(filename)
      next_allowed_timestamp = timestamp + delta

  return files_with_spread

#def periodicBoundaryPositions(ps, lBox, diameter = 1.):
  #ps_prb = ones(shape(ps))
  #if shape(ps)[1] == 2:
    #xs_prb, ys_prb = periodicBoundaryPositions(ps[:,0], ps[:,1], lBox,)
    #ps_prb[:,0] = xs_prb
    #ps_prb[:,1] = ys_prb
  #else:
    #return array([])
  #return ps_prb


def periodicBoundaryPositions(xs,ys, lBox, diameter = 1.):
  """
  xs_pb, ys_pb, originals = periodicBoundaryPositions(xs,ys, lBox, diameter = 1.)

  Returns particle positions by transforming (xs,ys) assuming periodic boundary
  conditions with box size lBox in both directions.
  Additionally it duplicates all those particles which are close enough
  to the boundaries to show on the other side as well.
  Originals provides the index of the original point
  """
  xs_pb = xs%lBox
  ys_pb = ys%lBox
  radius = diameter/2.

  # with duplicated particles near the boundaries
  xs_wd = []
  ys_wd = []
  originals = []

  for x,y in zip(xs_pb,ys_pb):
    reference = len(xs_wd)
    xs_wd.append(x)
    ys_wd.append(y)
    originals.append(reference)

    # each particle may be duplicated up to three times,
    # e.g. a particle on one corner of the box would show up
    # at all four corners.
    if x <= radius:
      xs_wd.append(x+lBox)
      ys_wd.append(y)
      originals.append(reference)
      
      if y <= radius:
        xs_wd.append(x+lBox)
        ys_wd.append(y+lBox)
        originals.append(reference)
        
      elif y >= lBox-radius:
        xs_wd.append(x+lBox)
        ys_wd.append(y-lBox)
        originals.append(reference)

    if x >= lBox - radius:
      xs_wd.append(x-lBox)
      ys_wd.append(y)
      originals.append(reference)
      
      if y <= radius:
        xs_wd.append(x-lBox)
        ys_wd.append(y+lBox)
        originals.append(reference)
        
      elif y >= lBox-radius:
        xs_wd.append(x-lBox)
        ys_wd.append(y-lBox)
        originals.append(reference)

    if y <= radius:
      xs_wd.append(x)
      ys_wd.append(y+lBox)
      originals.append(reference)
      
    if y >= lBox-radius:
      xs_wd.append(x)
      ys_wd.append(y-lBox)
      originals.append(reference)

  ## Testing that the same position does not occur twice
    #for x,y in zip(xs,ys):
  #if ((x,y) not in xy_set):
    #xy_set.append((x,y))  

  return xs_wd, ys_wd, array(originals)


==> figures/sofq.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-


import sys
from numpy import *
from pylab import *
from simulationtools import *
from plottingtools import *

from scipy.special import jn

close()

def sofq_smooth(q,sofq,qall,qall_averaging_window, general_averaging_window):
  #print qall_averaging_window, general_averaging_window
  #print "qall", len(q[q <= qall])
  qall_smooth =  movavg(q[q <= qall], qall_averaging_window)
  sofq_qall_smooth =  movavg(sofq[q <= qall], qall_averaging_window)

  qrest_smooth =  movavg(q[q > qall], general_averaging_window)
  sofq_rest_smooth =  movavg(sofq[q > qall], general_averaging_window)

  q_smooth = concatenate([qall_smooth, qrest_smooth])
  sofq_smooth = concatenate([sofq_qall_smooth, sofq_rest_smooth])

  #q_smooth = movavg(q,general_averaging_window)
  #sofq_smooth = movavg(sofq,general_averaging_window)
  
  return q_smooth, sofq_smooth

filestem_nisp = "../../../../simAnalysis/results/dim2/flp_nisp/"


sofqs_matrix = []
qs_matrix = []
files_matrix = [
"11158-11257_l40_rbb0.3_ir/quantities-av/sofq-av",
]
boxlengths_matrix = array([40])
# normalization to account for the inclusion of tracers in the original normalization
norms_matrix = array([2])
raas_matrix = array([1.01/1.5,])
Tm= 1


filestem_cp = "../data/markus-cplorentz/cherry-pit-data/matrix-configurations/"

sofqs_cp = []
qs_cp = []
files_cp = [
#"sofq0.6",
#"sofq0.5",
#"sofq0.3",
"hd-229.326_0.6_1257-coord/quantities/sofq",
"hd-251.214_0.5_1257-coord/quantities/sofq",
# "hd-2500_0.26_1500-coord/quantities/sofq",
"hd-348.371_0.26_1257-coord/quantities/sofq",
#"matrixPositions_0.26/quantities/sofq_old",
]
ns_cp = array([ 0.6,
                0.5,
                #0.3,
                0.26,
                #0.26,
                ])
# normalization to account for the inclusion of tracers in the original normalization
norms_cp = array([1,
                  1,
                  #1,
                  1,
                  #1
                  ])
raas_cp = array([2,
                 2,
                 #2,
                 2,
                 #2
                 ])
averaging_windows = array([[1,3],
                           [1,3],
                           [30,1],
                           #[30,4]
                           ])
#averaging_windows = array([[30,30],
                           #[30,30],
                           #[30,10],
                           ##[30,4]
                           #])


Tm= 1




for f, averaging_window in zip(files_cp, averaging_windows):
  [q_temp,sofq_temp] = read_sofq(filestem_cp + f)
  q,sofq = sofq_smooth(q_temp, sofq_temp['aa'], 1.,
                       averaging_window[0], averaging_window[1])
  qs_cp.append(q)
  sofqs_cp.append(sofq)
  #[q,sofq] = read_sofq(filestem_cp + f)
  #qs_cp.append(q)
  #sofqs_cp.append(sofq['aa'])


for f in files_matrix:
  [q_temp,sofq_temp] = read_sofq(filestem_nisp + f)
  q,sofq = sofq_smooth(q_temp, sofq_temp['aa'], 1., 10, 10)
  #print len(q_temp), len(q)
  #print averaging_window
  qs_matrix.append(q)
  sofqs_matrix.append(sofq)





standard_figure_formatting("paper")

pl.rc('axes', color_cycle = cc_nyc)
labelposx = [3.7, 3.7, 3.95, 3.95]
labelposy = [2.72, 1.9, 1.27, 1.266]
maxposx = [6.06238227, 5.80771467, 5.485,5.2795696]

f1 = figure(1)
for (q,sofq,n, norm, r, lx, ly, x) in zip(qs_cp, sofqs_cp, ns_cp, norms_cp, raas_cp, labelposx, labelposy, maxposx):
  lblstr = '$\\eta=%g$' %n

  plot(q*r, sofq*norm, label=lblstr)
  hold(True)
  text(2, ly, lblstr, horizontalalignment = 'left', verticalalignment = 'center')
  plot([lx, x],[ly, ly],'k', lw = 0.25)


for (q,sofq,l, norm, r) in zip(qs_matrix, sofqs_matrix, boxlengths_matrix, norms_matrix, raas_matrix):
  lblstr = '$L=%g$' %l
  #qavg = movavg(q,10)*r
  #sofqavg = movavg(sofq*norm,10)
  plot(q*r, sofq*norm,'--', label="WCA system")
  hold(True)
  text(8.5, 1.5, "WCA system", horizontalalignment = 'center',
  verticalalignment = 'bottom')
  plot([8.5, 8.5],[1.45, 0.95],'k', lw = 0.25)

#leg = legend(loc = 'upper right',frameon=False)
gca().text(-0.13, 0.94, '\\textbf{d}',
  fontsize = 10, 
  transform = gca().transAxes)

xlabel("Wave number $q\\sigma_\mathrm{core}$")
ylabel("Matrix structure factor $S(q)$")
hold(False)
axis([0.5,15,0,3])

f1.set_figheight(2)
f1.set_figwidth(3.5)
# f1.tight_layout()
figstring = remove_decimal_point("sofq_matrix")
savefig(figstring+".pdf", bbox_inches='tight',pad_inches=0.02)



==> figures/systemSchematics.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-


import sys
from numpy import *
from pylab import *
from simulationtools import *
from plottingtools import *
from matplotlib.colors import colorConverter
import matplotlib.patheffects as PathEffects


def Matrix(N,L):
  matrix = array(random.rand(N,2))*L

  return matrix


def NonOverlappingMatrix(N, sigma, L):
  matrix = []
  matrix.append(random.rand(2)*L)

  while shape(matrix)[0] < N:
    newPosition = random.rand(2)*L
    A = (newPosition - matrix)
    distances = sqrt((A*A).sum(axis=1))
    if all(distances > sigma):
      matrix.append(newPosition)

  matrix  = array(matrix)
  return matrix


def LatticeMatrix(nx,ny,p):
  #randomNumbers = random.random_integers(0,1,nx*ny)
  #matrix = randomNumbers.reshape([nx,ny])

  randomNumbers = random.rand(nx,ny)
  matrix = zeros((nx,ny))
  matrix[randomNumbers>=p] = 1

  return matrix

def potential(x, y, sigma=1., height_cutoff = 2.5):
  rsquared = (x**2. + y**2.)/sigma**2.
  # r_cutoff = (0.5 + sqrt(height_cutoff/8))**(-0.333)
  # res = 0
  #
  # res[ind] = height_cutoff**(0.1666)
  # if sqrt(rsquared) < r_cutoff:
  #   res = height_cutoff**(0.1666)
  # elif sqrt(rsquared) < 1.1224:
  #   r6 =  rsquared**(-3.)
  #   res = (r6 * (r6 - 1) + 0.25)**(0.1666)
  # res = 1./(1. + rsquared**4)

  # Logarithmic decay
  if rsquared < exp(-height_cutoff):
    res = height_cutoff
  else:
    res = -log(rsquared/6.)
    if res > height_cutoff:
      res = height_cutoff
    elif res < 0:
      res = 0
  return res  

standard_figure_formatting("paper")

### Radius sigma
sigma = 0.1
L = 10*sigma
n_reduced = 0.359*2
n = n_reduced/sigma**2.
N = int(ceil(n*L**2.))



f = figure(1)
gs = GridSpec(1,3)
axs = []
axs.append(subplot(gs[0,0], xlim=(0, L), ylim=(0, L), aspect='equal'))
axs.append(subplot(gs[0,1], xlim=(0, L), ylim=(0, L), aspect='equal'))
axs.append(subplot(gs[0,2], xlim=(0, L), ylim=(0, L), aspect='equal'))


## Lorentz Model
i = 0.55
#matrix_LM = Matrix(ceil(N*i), L)

matrix_LM = array([[ 0.7654283 ,  0.52665765],
       [ 0.59218067,  0.59765851],
       [ 0.45171052,  0.00271521],
       [ 0.75873903,  0.93176244],
       [ 0.76077772,  0.29901103],
       [ 0.98784228,  0.06277843],
       [ 0.40334279,  0.84465584],
       [ 0.53729142,  0.88483284],
       [ 0.88735854,  0.76337252],
       [ 0.77793963,  0.96122346],
       [ 0.10260918,  0.04426908],
       [ 0.5198029 ,  0.79199728],
       [ 0.91592071,  0.87133854],
       [ 0.28098152,  0.59269787],
       [ 0.34894987,  0.31512088],
       [ 0.17067267,  0.44894529],
       [ 0.12419888,  0.2278203 ],
       [ 0.20085967,  0.55006545],
       [ 0.10615249,  0.23726065],
       [ 0.19140987,  0.70749939],
       [ 0.60459967,  0.88693287],
       [ 0.6415337 ,  0.19350119],
       [ 0.42050088,  0.56420503],
       [ 0.78708336,  0.97955981],
       [ 0.5893473 ,  0.27910405],
       [ 0.98765245,  0.41179962],
       [ 0.83760734,  0.8469857 ],
       [ 0.3421649 ,  0.71731633],
       [ 0.90213952,  0.81412327],
       #[ 0.53740652,  0.32511595],
       #[ 0.56183848,  0.22707534],
       #[ 0.50256485,  0.18798417],
       #[ 0.9359501 ,  0.21452075],
       #[ 0.34392166,  0.0782487 ],
       #[ 0.3458824 ,  0.36597216],
       #[ 0.85620784,  0.51873022],
       #[ 0.4604993 ,  0.25731277],
       #[ 0.72977445,  0.5196654 ],
       #[ 0.25026561,  0.85275745],
       [ 0.53575293,  0.24227456]])



## Cherry-pit model
#matrix_CP = NonOverlappingMatrix(ceil(N*i), sigma, L)

matrix_CP = array([[ 0.87241378,  0.93701537],
       [ 0.88052576,  0.2576319 ],
       [ 0.86814564,  0.40087625],
       [ 0.63711847,  0.94127721],
       [ 0.78478621,  0.18135867],
       [ 0.24910463,  0.87546576],
       [ 0.25126301,  0.18733642],
       [ 0.00303901,  0.60970656],
       [ 0.48729888,  0.40036279],
       [ 0.35020296,  0.10808538],
       [ 0.83025428,  0.682989  ],
       [ 0.617392  ,  0.77933575],
       [ 0.36227252,  0.62632605],
       [ 0.99334595,  0.01197718],
       [ 0.95314248,  0.33352991],
       [ 0.40788649,  0.30829168],
       [ 0.73369282,  0.03338045],
       [ 0.51942432,  0.89065643],
       [ 0.03354319,  0.19057075],
       [ 0.21833567,  0.71423036],
       [ 0.99682719,  0.94911749],
       [ 0.33182864,  0.96190812],
       [ 0.64446293,  0.6459208 ],
       [ 0.66311159,  0.47235608],
       [ 0.21529652,  0.42289848],
       [ 0.21401484,  0.57389731],
       [ 0.1900405 ,  0.997167  ],
       [ 0.40328988,  0.80107091],
       [ 0.96583301,  0.61751777],
       #[ 0.54319032,  0.55810159],
       #[ 0.08423246,  0.8461953 ],
       #[ 0.08051664,  0.70357616],
       #[ 0.00226041,  0.09450841],
       #[ 0.89185333,  0.52770219],
       #[ 0.72131618,  0.31356747],
       #[ 0.47532334,  0.66781477],
       #[ 0.29639834,  0.30698093],
       #[ 0.84403817,  0.79968747],
       #[ 0.08138095,  0.53215266],
       [ 0.96324823,  0.1424111 ]])


#matrix_WCA = NonOverlappingMatrix(ceil(N*i), sigma, L)
matrix_WCA = array([[ 0.38374728,  0.82190572],
       [ 0.33766703,  0.91952913],
       [ 0.97382032,  0.42811815],
       [ 0.16747955,  0.23916423],
       [ 0.2024679 ,  0.75752619],
       [ 0.2035872 ,  0.96400477],
       [ 0.33352508,  0.00289506],
       [ 0.9726648 ,  0.11709816],
       [ 0.72894945,  0.2679267 ],
       [ 0.2153204 ,  0.4924825 ],
       [ 0.54934849,  0.79383893],
       [ 0.54264767,  0.03632102],
       [ 0.61914044,  0.68059937],
       [ 0.7166965 ,  0.49974194],
       [ 0.99942136,  0.21660663],
       [ 0.03656823,  0.33451356],
       [ 0.82303947,  0.67408862],
       [ 0.07800041,  0.46442676],
       [ 0.78181561,  0.85277996],
       [ 0.34922628,  0.22370199],
       [ 0.03849471,  0.00296815],
       [ 0.08572331,  0.94264323],
       [ 0.01730994,  0.61364629],
       [ 0.57207313,  0.53548792],
       [ 0.23946537,  0.0656788 ],
       [ 0.65235665,  0.99423135],
       [ 0.89845849,  0.25641624],
       [ 0.45322167,  0.63325865],
       [ 0.59928515,  0.2707947 ],
       #[ 0.85061137,  0.37849473],
       #[ 0.31613906,  0.34070043],
       #[ 0.16805476,  0.63566532],
       #[ 0.47180167,  0.24480214],
       #[ 0.84606014,  0.48906117],
       #[ 0.92045142,  0.82804909],
       #[ 0.44063679,  0.5107666 ],
       #[ 0.30308294,  0.68467406],
       #[ 0.46356847,  0.38373653],
       #[ 0.05341674,  0.22408226],
       [ 0.59065033,  0.37804206]])







#for ax, matrix, sigma in zip(axs, (matrix_LM, matrix_CP), (sigma, sigma/2.)):

## LORENTZ MODEL
#xs = matrix_LM[:,0]
#ys = matrix_LM[:,1]
xs, ys, originals = periodicBoundaryPositions(matrix_LM[:ceil(N*i),0], matrix_LM[:ceil(N*i),1], L)

obstacles = [Circle((x, y), sigma, facecolor='0.6', alpha = 0.5, edgecolor='r', linewidth=0.0)
          for (x, y) in zip(xs,ys)]
for obstacle in obstacles:
  axs[0].add_patch(obstacle)
axs[0].hold(True)
axs[0].plot(0.6*L, 0.46*L, 'r.', markersize=3)
#axs[0].plot(matrix_LM[12][0], matrix_LM[12][1], 'k*')



### CHERRY PIT
xs = matrix_CP[:,0]
ys = matrix_CP[:,1]
##xs, ys, originals = periodicBoundaryPositions(matrix_CP[:ceil(N*i),0], matrix_CP[:ceil(N*i),1], L)

## Outer shell of obstacles
obstacles = [Circle((x, y), sigma, facecolor='0.85', edgecolor='r', linewidth=0.0)
          for (x, y) in zip(xs,ys)]
for obstacle in obstacles:
  axs[1].add_patch(obstacle)
  
## Inner shell of obstacles
obstacles = [Circle((x, y), sigma/2., facecolor='0.6', edgecolor='r', linewidth=0.0)
          for (x, y) in zip(xs,ys)]
for obstacle in obstacles:
  axs[1].add_patch(obstacle)

## Tracer
axs[1].add_patch(Circle((0.56*L, 0.2*L), sigma/2, facecolor='r', edgecolor='r', linewidth=0.0))



### WCA

x= linspace(0,L,501)
y = array([0.000001,3.5])

noOfPixels = 101

beta = 1.
epsilon = 0.1
#sigma = 0.715
#n = 1000./40**2
height_cutoff = 2.2

obstacles = matrix_WCA

X = linspace(0,L,noOfPixels)
Y = linspace(0,L,noOfPixels)
pot = zeros([len(X), len(Y)])
for i, x in enumerate(X):
  for j, y in enumerate(Y):
    for o in obstacles:
      pot[i,j] += potential(o[0]-x, o[1]-y, sigma/2.)
pot = pot.transpose()
X, Y = meshgrid(X, Y)

X_skin = linspace(0,L,noOfPixels)
Y_skin = linspace(0,L,noOfPixels)
skin = zeros([len(X_skin), len(Y_skin)])
for i, x in enumerate(X_skin):
  for j, y in enumerate(Y_skin):
    for o in obstacles:
      skin[i,j] += potential(o[0]-x, o[1]-y, sigma)
skin = skin.transpose()
skin[skin>1.0] = 1.0
X_skin, Y_skin = meshgrid(X_skin, Y_skin)


X_tracer = linspace(0,L,noOfPixels)
Y_tracer = linspace(0,L,noOfPixels)
tracer = array((0.5, 0.4))

pot_tracer = zeros([len(X_tracer), len(Y_tracer)])
for i, x in enumerate(X_tracer):
  for j, y in enumerate(Y_tracer):
    pot_tracer[i,j] += potential(tracer[0]-x, tracer[1]-y, sigma/2.)
#pot_tracer = pot_tracer.transpose()
X_tracer, Y_tracer = meshgrid(X_tracer, Y_tracer)

pot[pot > height_cutoff] = height_cutoff

# generate the colors for your colormap
white = colorConverter.to_rgba('white')
darkestgray = colorConverter.to_rgba('0.55')
darkgray = colorConverter.to_rgba('0.6')
lightgray = colorConverter.to_rgba('0.85')
red = colorConverter.to_rgba('red')

cmap_core = mpl.colors.LinearSegmentedColormap.from_list('my_cmap2',[white,darkgray],2000)
# cmap_core._init() # create the _lut array, with rgba values
# alphas_core = np.linspace(0, 1, cmap_core.N+3)
# cmap_core._lut[:,-1] = alphas_core
#
# cmap_skin = mpl.colors.LinearSegmentedColormap.from_list('my_cmap2',[white,lightgray],2000)

cmap2 = mpl.colors.LinearSegmentedColormap.from_list('my_cmap2',[white,red],2000)
cmap2._init() # create the _lut array, with rgba values
alphas = np.linspace(0, 1, cmap2.N+3)**2.
cmap2._lut[:,-1] = alphas


#axs[2].imshow(skin, cmap=cmap_skin,
              ##vmin = 0,
              ##vmax = 1,
              #extent = (0,L,0,L))

axs[2].imshow(pot, cmap=cmap_core,
              #vmin = 0.1,
              #vmax = 1,
              extent = (0,L,0,L),
              interpolation = 'bicubic')

axs[2].imshow(pot_tracer,
              cmap = cmap2,
              #vmin = 0, vmax = 1,
              extent = (0,L,0,L))





for ax, letter in zip(axs, ['a', 'b', 'c']):
  ax.text(0.05,0.9, '\\textbf{%s}' %letter,
  #fontsize = 10,
  #path_effects=[PathEffects.withStroke(linewidth=1., foreground="w")],
  weight = 'bold',
  transform = ax.transAxes)

  ax.axes.get_xaxis().set_visible(False)
  ax.axes.get_yaxis().set_visible(False)
  ax.hold(False)

f.subplots_adjust(wspace=0) # move plots together
f.set_figwidth(3.4)
savefig("systemSchematics.pdf", bbox_inches='tight', dpi = 300, pad_inches=0.02)
#show()
clf()

  
